DUNE as the Next-Generation Solar Neutrino Experiment

We show that the Deep Underground Neutrino Experiment (DUNE), with significant but feasible new efforts, has the potential to deliver world-leading results in solar neutrinos. With a 100 kton-year exposure, DUNE could detect $\gtrsim 10^5$ signal events above 5 MeV electron energy. Separate precision measurements of neutrino-mixing parameters and the $^8$B flux could be made using two detection channels ($\nu_e + \, ^{40}$Ar and $\nu_{e,\mu,\tau} + e^-$) and the day-night effect ($> 10 \sigma$). New particle physics may be revealed through the comparison of solar neutrinos (with matter effects) and reactor neutrinos (without), which is discrepant by $\sim 2 \sigma$ (and could become $5.6 \sigma$). New astrophysics may be revealed through the most precise measurement of the $^8$B flux (to 2.5\%) and the first detection of the {\it hep} flux (to 11\%). {\it DUNE is required:} No other experiment, even proposed, has been shown capable of fully realizing these discovery opportunities.

==> anc/backgrounds.txt <==
#####  E_lower         E_upper      Neutron rate    Neutron rate    Neutron rate    Neutron rate    Neutron rate  Neutral current   Spallation      Spallation
#####                             0 cm shielding  10 cm shielding  20 cm shielding 30 cm shielding 40 cm shielding
#####  Unit: event number per MeV given 100 kton-year exposure
    0.00000e+00     1.00000e-02     5.63900e+12     4.78700e+11     4.56900e+10     6.68200e+09     1.33800e+09     0.00000e+00     7.65100e+06     8.52100e+05
    1.00000e-02     2.00000e-02     4.52900e+12     3.84400e+11     3.66900e+10     5.36600e+09     1.07400e+09     0.00000e+00     9.83200e+06     2.55500e+06
    2.00000e-02     3.00000e-02     4.17400e+12     3.54300e+11     3.38200e+10     4.94600e+09     9.90300e+08     0.00000e+00     1.20100e+07     4.25900e+06
    3.00000e-02     4.00000e-02     3.45400e+12     2.93200e+11     2.79900e+10     4.09300e+09     8.19500e+08     0.00000e+00     1.42000e+07     5.96200e+06
    4.00000e-02     5.00000e-02     2.59600e+12     2.20400e+11     2.10400e+10     3.07600e+09     6.16000e+08     0.00000e+00     1.63800e+07     7.66600e+06
    5.00000e-02     6.00000e-02     2.05500e+12     1.74500e+11     1.66500e+10     2.43500e+09     4.87600e+08     0.00000e+00     1.78500e+07     9.36900e+06
    6.00000e-02     7.00000e-02     1.58100e+12     1.34200e+11     1.28100e+10     1.87400e+09     3.75200e+08     0.00000e+00     1.85300e+07     1.10700e+07
    7.00000e-02     8.00000e-02     1.13500e+12     9.63500e+10     9.19600e+09     1.34500e+09     2.69300e+08     0.00000e+00     1.92100e+07     1.27800e+07
    8.00000e-02     9.00000e-02     9.37700e+11     7.95900e+10     7.59700e+09     1.11100e+09     2.22500e+08     0.00000e+00     1.99000e+07     1.44800e+07
    9.00000e-02     1.00000e-01     1.06600e+12     9.04700e+10     8.63600e+09     1.26300e+09     2.52900e+08     0.00000e+00     2.05800e+07     1.61800e+07
    1.00000e-01     1.10000e-01     1.46000e+12     1.23900e+11     1.18300e+10     1.73000e+09     3.46300e+08     0.00000e+00     2.12800e+07     1.78900e+07
    1.10000e-01     1.20000e-01     1.16000e+12     9.84900e+10     9.40100e+09     1.37500e+09     2.75300e+08     0.00000e+00     2.22000e+07     1.95900e+07
    1.20000e-01     1.30000e-01     9.42800e+11     8.00300e+10     7.63900e+09     1.11700e+09     2.23700e+08     0.00000e+00     2.31100e+07     2.12900e+07
    1.30000e-01     1.40000e-01     7.83200e+11     6.64800e+10     6.34600e+09     9.28000e+08     1.85800e+08     0.00000e+00     2.40200e+07     2.10500e+07
    1.40000e-01     1.50000e-01     6.68300e+11     5.67300e+10     5.41500e+09     7.91900e+08     1.58600e+08     0.00000e+00     2.47900e+07     2.08100e+07
    1.50000e-01     1.60000e-01     5.75400e+11     4.88400e+10     4.66200e+09     6.81800e+08     1.36500e+08     0.00000e+00     2.43900e+07     2.05600e+07
    1.60000e-01     1.70000e-01     6.55600e+11     5.56500e+10     5.31200e+09     7.76800e+08     1.55500e+08     0.00000e+00     2.40000e+07     2.03200e+07
    1.70000e-01     1.80000e-01     4.22500e+11     3.58600e+10     3.42300e+09     5.00600e+08     1.00200e+08     0.00000e+00     2.36100e+07     2.00700e+07
    1.80000e-01     1.90000e-01     3.81700e+11     3.24000e+10     3.09200e+09     4.52200e+08     9.05500e+07     0.00000e+00     2.32100e+07     1.98300e+07
    1.90000e-01     2.00000e-01     3.48200e+11     2.95600e+10     2.82100e+09     4.12600e+08     8.26100e+07     0.00000e+00     2.28200e+07     1.95900e+07
    2.00000e-01     2.10000e-01     3.10200e+11     2.63300e+10     2.51300e+09     3.67500e+08     7.35900e+07     0.00000e+00     2.24200e+07     1.93400e+07
    2.10000e-01     2.20000e-01     2.83100e+11     2.40300e+10     2.29400e+09     3.35500e+08     6.71700e+07     0.00000e+00     2.20300e+07     1.91000e+07
    2.20000e-01     2.30000e-01     2.64500e+11     2.24500e+10     2.14300e+09     3.13400e+08     6.27500e+07     0.00000e+00     2.16400e+07     1.88600e+07
    2.30000e-01     2.40000e-01     2.45900e+11     2.08700e+10     1.99300e+09     2.91400e+08     5.83500e+07     0.00000e+00     2.12400e+07     1.86100e+07
    2.40000e-01     2.50000e-01     2.30600e+11     1.95800e+10     1.86900e+09     2.73300e+08     5.47200e+07     0.00000e+00     2.08500e+07     1.83700e+07
    2.50000e-01     2.60000e-01     2.21300e+11     1.87900e+10     1.79300e+09     2.62200e+08     5.25100e+07     0.00000e+00     2.04600e+07     1.81200e+07
    2.60000e-01     2.70000e-01     2.08100e+11     1.76700e+10     1.68600e+09     2.46600e+08     4.93800e+07     0.00000e+00     2.00600e+07     1.78800e+07
    2.70000e-01     2.80000e-01     1.99900e+11     1.69700e+10     1.61900e+09     2.36800e+08     4.74200e+07     0.00000e+00     1.96700e+07     1.76400e+07
    2.80000e-01     2.90000e-01     1.92200e+11     1.63100e+10     1.55700e+09     2.27700e+08     4.55900e+07     0.00000e+00     1.92700e+07     1.73900e+07
    2.90000e-01     3.00000e-01     1.86400e+11     1.58200e+10     1.51000e+09     2.20900e+08     4.42300e+07     0.00000e+00     1.88800e+07     1.71500e+07
    3.00000e-01     3.10000e-01     1.83800e+11     1.56000e+10     1.48900e+09     2.17800e+08     4.36200e+07     0.00000e+00     1.84900e+07     1.69100e+07
    3.10000e-01     3.20000e-01     1.80900e+11     1.53500e+10     1.46600e+09     2.14300e+08     4.29100e+07     0.00000e+00     1.80900e+07     1.66600e+07
    3.20000e-01     3.30000e-01     1.77900e+11     1.51000e+10     1.44100e+09     2.10700e+08     4.22000e+07     0.00000e+00     1.77000e+07     1.64200e+07
    3.30000e-01     3.40000e-01     1.75000e+11     1.48500e+10     1.41800e+09     2.07300e+08     4.15100e+07     0.00000e+00     1.73000e+07     1.61800e+07
    3.40000e-01     3.50000e-01     1.25300e+11     1.06400e+10     1.01600e+09     1.48500e+08     2.97400e+07     0.00000e+00     1.69100e+07     1.59300e+07
    3.50000e-01     3.60000e-01     9.99900e+10     8.48800e+09     8.10200e+08     1.18500e+08     2.37200e+07     0.00000e+00     1.65200e+07     1.56900e+07
    3.60000e-01     3.70000e-01     9.32600e+10     7.91600e+09     7.55600e+08     1.10500e+08     2.21300e+07     0.00000e+00     1.61200e+07     1.54400e+07
    3.70000e-01     3.80000e-01     8.98100e+10     7.62400e+09     7.27700e+08     1.06400e+08     2.13100e+07     0.00000e+00     1.57300e+07     1.52000e+07
    3.80000e-01     3.90000e-01     8.76900e+10     7.44400e+09     7.10500e+08     1.03900e+08     2.08100e+07     0.00000e+00     1.53300e+07     1.49200e+07
    3.90000e-01     4.00000e-01     8.48100e+10     7.19900e+09     6.87100e+08     1.00500e+08     2.01200e+07     0.00000e+00     1.49400e+07     1.46400e+07
    4.00000e-01     4.10000e-01     8.21000e+10     6.96900e+09     6.65200e+08     9.72800e+07     1.94800e+07     0.00000e+00     1.45500e+07     1.43700e+07
    4.10000e-01     4.20000e-01     8.11300e+10     6.88700e+09     6.57400e+08     9.61300e+07     1.92500e+07     0.00000e+00     1.41500e+07     1.40900e+07
    4.20000e-01     4.30000e-01     7.67600e+10     6.51600e+09     6.22000e+08     9.09600e+07     1.82100e+07     0.00000e+00     1.37600e+07     1.38100e+07
    4.30000e-01     4.40000e-01     7.56700e+10     6.42300e+09     6.13100e+08     8.96600e+07     1.79500e+07     0.00000e+00     1.34200e+07     1.35300e+07
    4.40000e-01     4.50000e-01     7.25800e+10     6.16100e+09     5.88100e+08     8.60000e+07     1.72200e+07     0.00000e+00     1.31800e+07     1.32500e+07
    4.50000e-01     4.60000e-01     7.15600e+10     6.07400e+09     5.79800e+08     8.47900e+07     1.69800e+07     0.00000e+00     1.29400e+07     1.29700e+07
    4.60000e-01     4.70000e-01     7.09700e+10     6.02400e+09     5.75000e+08     8.40900e+07     1.68400e+07     0.00000e+00     1.27000e+07     1.27000e+07
    4.70000e-01     4.80000e-01     6.85900e+10     5.82300e+09     5.55800e+08     8.12800e+07     1.62700e+07     0.00000e+00     1.24600e+07     1.24200e+07
    4.80000e-01     4.90000e-01     6.77800e+10     5.75300e+09     5.49200e+08     8.03100e+07     1.60800e+07     0.00000e+00     1.22200e+07     1.21400e+07
    4.90000e-01     5.00000e-01     6.56100e+10     5.56900e+09     5.31600e+08     7.77400e+07     1.55700e+07     0.00000e+00     1.19800e+07     1.18600e+07
    5.00000e-01     5.10000e-01     6.87500e+10     5.83600e+09     5.57000e+08     8.14600e+07     1.63100e+07     0.00000e+00     1.17400e+07     1.15800e+07
    5.10000e-01     5.20000e-01     6.46600e+10     5.48900e+09     5.23900e+08     7.66200e+07     1.53400e+07     0.00000e+00     1.15100e+07     1.13000e+07
    5.20000e-01     5.30000e-01     6.12200e+10     5.19700e+09     4.96000e+08     7.25400e+07     1.45200e+07     0.00000e+00     1.12700e+07     1.10200e+07
    5.30000e-01     5.40000e-01     6.20600e+10     5.26800e+09     5.02800e+08     7.35300e+07     1.47200e+07     0.00000e+00     1.10300e+07     1.07500e+07
    5.40000e-01     5.50000e-01     5.95800e+10     5.05800e+09     4.82800e+08     7.06000e+07     1.41400e+07     0.00000e+00     1.07900e+07     1.04700e+07
    5.50000e-01     5.60000e-01     5.89500e+10     5.00400e+09     4.77600e+08     6.98400e+07     1.39900e+07     0.00000e+00     1.05500e+07     1.01900e+07
    5.60000e-01     5.70000e-01     5.73400e+10     4.86700e+09     4.64600e+08     6.79400e+07     1.36000e+07     0.00000e+00     1.03100e+07     9.91100e+06
    5.70000e-01     5.80000e-01     5.84300e+10     4.96000e+09     4.73500e+08     6.92400e+07     1.38600e+07     0.00000e+00     1.00700e+07     9.63300e+06
    5.80000e-01     5.90000e-01     5.72900e+10     4.86300e+09     4.64200e+08     6.78800e+07     1.35900e+07     0.00000e+00     9.83400e+06     9.35400e+06
    5.90000e-01     6.00000e-01     5.53700e+10     4.70000e+09     4.48600e+08     6.56100e+07     1.31400e+07     0.00000e+00     9.59500e+06     9.07600e+06
    6.00000e-01     6.10000e-01     5.66200e+10     4.80600e+09     4.58800e+08     6.70900e+07     1.34300e+07     0.00000e+00     9.35600e+06     8.79800e+06
    6.10000e-01     6.20000e-01     5.66200e+10     4.80600e+09     4.58800e+08     6.70900e+07     1.34300e+07     0.00000e+00     9.11700e+06     8.51900e+06
    6.20000e-01     6.30000e-01     5.49900e+10     4.66800e+09     4.45500e+08     6.51600e+07     1.30500e+07     0.00000e+00     8.87800e+06     8.24100e+06
    6.30000e-01     6.40000e-01     5.57500e+10     4.73300e+09     4.51800e+08     6.60600e+07     1.32300e+07     0.00000e+00     8.63900e+06     8.08100e+06
    6.40000e-01     6.50000e-01     4.85800e+10     4.12400e+09     3.93600e+08     5.75600e+07     1.15300e+07     0.00000e+00     8.40100e+06     7.92100e+06
    6.50000e-01     6.60000e-01     4.65400e+10     3.95000e+09     3.77100e+08     5.51400e+07     1.10400e+07     0.00000e+00     8.16200e+06     7.76200e+06
    6.60000e-01     6.70000e-01     4.62100e+10     3.92200e+09     3.74400e+08     5.47500e+07     1.09600e+07     0.00000e+00     7.92300e+06     7.60200e+06
    6.70000e-01     6.80000e-01     4.45500e+10     3.78100e+09     3.60900e+08     5.27800e+07     1.05700e+07     0.00000e+00     7.68400e+06     7.44200e+06
    6.80000e-01     6.90000e-01     4.41600e+10     3.74900e+09     3.57800e+08     5.23300e+07     1.04800e+07     0.00000e+00     7.44500e+06     7.28300e+06
    6.90000e-01     7.00000e-01     4.47500e+10     3.79900e+09     3.62600e+08     5.30300e+07     1.06200e+07     0.00000e+00     7.20600e+06     7.12300e+06
    7.00000e-01     7.10000e-01     4.26100e+10     3.61700e+09     3.45200e+08     5.04900e+07     1.01100e+07     0.00000e+00     6.96700e+06     6.96300e+06
    7.10000e-01     7.20000e-01     4.27900e+10     3.63200e+09     3.46700e+08     5.07000e+07     1.01500e+07     0.00000e+00     6.72800e+06     6.80400e+06
    7.20000e-01     7.30000e-01     4.24300e+10     3.60200e+09     3.43800e+08     5.02700e+07     1.00700e+07     0.00000e+00     6.54000e+06     6.64400e+06
    7.30000e-01     7.40000e-01     4.24800e+10     3.60600e+09     3.44200e+08     5.03300e+07     1.00800e+07     0.00000e+00     6.39300e+06     6.48400e+06
    7.40000e-01     7.50000e-01     4.17100e+10     3.54100e+09     3.38000e+08     4.94300e+07     9.89700e+06     0.00000e+00     6.24500e+06     6.32400e+06
    7.50000e-01     7.60000e-01     4.25000e+10     3.60800e+09     3.44400e+08     5.03600e+07     1.00800e+07     0.00000e+00     6.09700e+06     6.16500e+06
    7.60000e-01     7.70000e-01     4.11800e+10     3.49500e+09     3.33600e+08     4.87900e+07     9.77000e+06     0.00000e+00     5.94900e+06     6.00500e+06
    7.70000e-01     7.80000e-01     4.05100e+10     3.43900e+09     3.28300e+08     4.80000e+07     9.61200e+06     0.00000e+00     5.80100e+06     5.84500e+06
    7.80000e-01     7.90000e-01     4.15900e+10     3.53000e+09     3.37000e+08     4.92800e+07     9.86700e+06     0.00000e+00     5.65300e+06     5.68600e+06
    7.90000e-01     8.00000e-01     4.09200e+10     3.47400e+09     3.31600e+08     4.84900e+07     9.70900e+06     0.00000e+00     5.50500e+06     5.52600e+06
    8.00000e-01     8.10000e-01     4.23800e+10     3.59700e+09     3.43400e+08     5.02100e+07     1.00500e+07     0.00000e+00     5.35800e+06     5.36600e+06
    8.10000e-01     8.20000e-01     4.16600e+10     3.53700e+09     3.37600e+08     4.93700e+07     9.88500e+06     0.00000e+00     5.21000e+06     5.20700e+06
    8.20000e-01     8.30000e-01     4.35800e+10     3.69900e+09     3.53100e+08     5.16300e+07     1.03400e+07     0.00000e+00     5.06200e+06     5.04700e+06
    8.30000e-01     8.40000e-01     4.18200e+10     3.55000e+09     3.38800e+08     4.95500e+07     9.92100e+06     0.00000e+00     4.91400e+06     4.88700e+06
    8.40000e-01     8.50000e-01     3.92900e+10     3.33500e+09     3.18300e+08     4.65500e+07     9.32100e+06     0.00000e+00     4.76600e+06     4.72700e+06
    8.50000e-01     8.60000e-01     3.88000e+10     3.29400e+09     3.14400e+08     4.59800e+07     9.20600e+06     0.00000e+00     4.61800e+06     4.56800e+06
    8.60000e-01     8.70000e-01     3.87300e+10     3.28700e+09     3.13800e+08     4.58900e+07     9.18800e+06     0.00000e+00     4.47100e+06     4.40800e+06
    8.70000e-01     8.80000e-01     3.93100e+10     3.33700e+09     3.18500e+08     4.65800e+07     9.32700e+06     0.00000e+00     4.32300e+06     4.24800e+06
    8.80000e-01     8.90000e-01     3.91400e+10     3.32200e+09     3.17100e+08     4.63700e+07     9.28500e+06     0.00000e+00     4.17500e+06     4.11800e+06
    8.90000e-01     9.00000e-01     4.07900e+10     3.46300e+09     3.30500e+08     4.83400e+07     9.67900e+06     0.00000e+00     4.02700e+06     3.98800e+06
    9.00000e-01     9.10000e-01     4.10500e+10     3.48500e+09     3.32600e+08     4.86400e+07     9.73900e+06     0.00000e+00     3.87900e+06     3.85800e+06
    9.10000e-01     9.20000e-01     4.25300e+10     3.61000e+09     3.44600e+08     5.03900e+07     1.00900e+07     0.00000e+00     3.73100e+06     3.72800e+06
    9.20000e-01     9.30000e-01     4.26100e+10     3.61700e+09     3.45200e+08     5.04900e+07     1.01100e+07     0.00000e+00     3.58400e+06     3.59700e+06
    9.30000e-01     9.40000e-01     4.33000e+10     3.67500e+09     3.50800e+08     5.13000e+07     1.02700e+07     0.00000e+00     3.43600e+06     3.46700e+06
    9.40000e-01     9.50000e-01     4.40900e+10     3.74200e+09     3.57200e+08     5.22400e+07     1.04600e+07     0.00000e+00     3.28800e+06     3.33700e+06
    9.50000e-01     9.60000e-01     4.59800e+10     3.90300e+09     3.72500e+08     5.44800e+07     1.09100e+07     0.00000e+00     3.14000e+06     3.20700e+06
    9.60000e-01     9.70000e-01     4.57000e+10     3.87900e+09     3.70300e+08     5.41500e+07     1.08400e+07     0.00000e+00     2.99200e+06     3.07700e+06
    9.70000e-01     9.80000e-01     3.60200e+10     3.05800e+09     2.91900e+08     4.26800e+07     8.54600e+06     0.00000e+00     2.84400e+06     2.94700e+06
    9.80000e-01     9.90000e-01     1.91800e+10     1.62800e+09     1.55400e+08     2.27300e+07     4.55100e+06     0.00000e+00     2.69700e+06     2.81600e+06
    9.90000e-01     1.00000e+00     1.73500e+10     1.47300e+09     1.40600e+08     2.05600e+07     4.11700e+06     0.00000e+00     2.54900e+06     2.68600e+06
    1.00000e+00     1.01000e+00     1.69300e+10     1.43700e+09     1.37100e+08     2.00500e+07     4.01600e+06     0.00000e+00     2.40100e+06     2.55600e+06
    1.01000e+00     1.02000e+00     1.65000e+10     1.40000e+09     1.33700e+08     1.95500e+07     3.91400e+06     0.00000e+00     2.32100e+06     2.42600e+06
    1.02000e+00     1.03000e+00     1.61500e+10     1.37100e+09     1.30900e+08     1.91400e+07     3.83200e+06     0.00000e+00     2.26100e+06     2.29600e+06
    1.03000e+00     1.04000e+00     1.67500e+10     1.42200e+09     1.35700e+08     1.98500e+07     3.97400e+06     0.00000e+00     2.20000e+06     2.16600e+06
    1.04000e+00     1.05000e+00     1.58100e+10     1.34200e+09     1.28100e+08     1.87300e+07     3.75000e+06     0.00000e+00     2.14000e+06     2.03500e+06
    1.05000e+00     1.06000e+00     1.61700e+10     1.37300e+09     1.31000e+08     1.91600e+07     3.83600e+06     0.00000e+00     2.07900e+06     1.90500e+06
    1.06000e+00     1.07000e+00     1.59400e+10     1.35300e+09     1.29200e+08     1.88900e+07     3.78200e+06     0.00000e+00     2.01800e+06     1.77500e+06
    1.07000e+00     1.08000e+00     1.57600e+10     1.33800e+09     1.27700e+08     1.86800e+07     3.74000e+06     0.00000e+00     1.95800e+06     1.64500e+06
    1.08000e+00     1.09000e+00     1.51300e+10     1.28400e+09     1.22600e+08     1.79200e+07     3.58900e+06     0.00000e+00     1.89700e+06     1.51500e+06
    1.09000e+00     1.10000e+00     1.62200e+10     1.37600e+09     1.31400e+08     1.92100e+07     3.84700e+06     0.00000e+00     1.83700e+06     1.38500e+06
    1.10000e+00     1.11000e+00     1.81600e+10     1.54200e+09     1.47200e+08     2.15200e+07     4.30900e+06     0.00000e+00     1.77600e+06     1.25400e+06
    1.11000e+00     1.12000e+00     1.57900e+10     1.34000e+09     1.27900e+08     1.87100e+07     3.74600e+06     0.00000e+00     1.71600e+06     1.12400e+06
    1.12000e+00     1.13000e+00     1.56100e+10     1.32500e+09     1.26400e+08     1.84900e+07     3.70300e+06     0.00000e+00     1.65500e+06     9.94100e+05
    1.13000e+00     1.14000e+00     1.47100e+10     1.24900e+09     1.19200e+08     1.74300e+07     3.49100e+06     0.00000e+00     1.59500e+06     9.69500e+05
    1.14000e+00     1.15000e+00     1.40500e+10     1.19300e+09     1.13800e+08     1.66500e+07     3.33400e+06     0.00000e+00     1.53400e+06     9.44800e+05
    1.15000e+00     1.16000e+00     1.41300e+10     1.20000e+09     1.14500e+08     1.67500e+07     3.35300e+06     0.00000e+00     1.47400e+06     9.20200e+05
    1.16000e+00     1.17000e+00     1.42800e+10     1.21200e+09     1.15700e+08     1.69200e+07     3.38700e+06     0.00000e+00     1.41300e+06     8.95600e+05
    1.17000e+00     1.18000e+00     1.37800e+10     1.17000e+09     1.11700e+08     1.63300e+07     3.27000e+06     0.00000e+00     1.35200e+06     8.70900e+05
    1.18000e+00     1.19000e+00     1.49400e+10     1.26900e+09     1.21100e+08     1.77100e+07     3.54600e+06     0.00000e+00     1.29200e+06     8.46300e+05
    1.19000e+00     1.20000e+00     1.33400e+10     1.13200e+09     1.08100e+08     1.58100e+07     3.16500e+06     0.00000e+00     1.23100e+06     8.21600e+05
    1.20000e+00     1.21000e+00     1.40500e+10     1.19300e+09     1.13800e+08     1.66500e+07     3.33400e+06     0.00000e+00     1.17100e+06     7.97000e+05
    1.21000e+00     1.22000e+00     1.37000e+10     1.16300e+09     1.11000e+08     1.62300e+07     3.24900e+06     1.00080e+01     1.11000e+06     7.72400e+05
    1.22000e+00     1.23000e+00     1.30700e+10     1.11000e+09     1.05900e+08     1.54900e+07     3.10100e+06     0.00000e+00     1.05000e+06     7.47700e+05
    1.23000e+00     1.24000e+00     1.33200e+10     1.13100e+09     1.07900e+08     1.57800e+07     3.16000e+06     0.00000e+00     9.89200e+05     7.23100e+05
    1.24000e+00     1.25000e+00     1.34500e+10     1.14200e+09     1.09000e+08     1.59400e+07     3.19100e+06     1.00080e+01     9.28700e+05     6.98500e+05
    1.25000e+00     1.26000e+00     1.26100e+10     1.07000e+09     1.02200e+08     1.49400e+07     2.99100e+06     0.00000e+00     8.68100e+05     6.73800e+05
    1.26000e+00     1.27000e+00     1.33700e+10     1.13500e+09     1.08300e+08     1.58400e+07     3.17200e+06     0.00000e+00     8.07600e+05     6.49200e+05
    1.27000e+00     1.28000e+00     1.29000e+10     1.09500e+09     1.04500e+08     1.52800e+07     3.06000e+06     0.00000e+00     7.47000e+05     6.24500e+05
    1.28000e+00     1.29000e+00     1.32200e+10     1.12200e+09     1.07100e+08     1.56600e+07     3.13600e+06     1.00080e+01     6.86500e+05     5.99900e+05
    1.29000e+00     1.30000e+00     1.29300e+10     1.09700e+09     1.04700e+08     1.53200e+07     3.06700e+06     0.00000e+00     6.26100e+05     5.75300e+05
    1.30000e+00     1.31000e+00     1.24800e+10     1.05900e+09     1.01100e+08     1.47800e+07     2.96000e+06     0.00000e+00     6.18000e+05     5.50600e+05
    1.31000e+00     1.32000e+00     1.22900e+10     1.04300e+09     9.95600e+07     1.45600e+07     2.91500e+06     0.00000e+00     6.09800e+05     5.26000e+05
    1.32000e+00     1.33000e+00     1.23300e+10     1.04600e+09     9.98700e+07     1.46000e+07     2.92400e+06     0.00000e+00     6.01700e+05     5.01400e+05
    1.33000e+00     1.34000e+00     1.30400e+10     1.10700e+09     1.05700e+08     1.54500e+07     3.09400e+06     0.00000e+00     5.93600e+05     4.76700e+05
    1.34000e+00     1.35000e+00     1.23300e+10     1.04700e+09     9.99100e+07     1.46100e+07     2.92500e+06     0.00000e+00     5.85400e+05     4.52100e+05
    1.35000e+00     1.36000e+00     1.26700e+10     1.07600e+09     1.02700e+08     1.50200e+07     3.00700e+06     0.00000e+00     5.77300e+05     4.27400e+05
    1.36000e+00     1.37000e+00     1.26000e+10     1.07000e+09     1.02100e+08     1.49300e+07     2.99000e+06     0.00000e+00     5.69200e+05     4.02800e+05
    1.37000e+00     1.38000e+00     1.21000e+10     1.02700e+09     9.80200e+07     1.43300e+07     2.87000e+06     0.00000e+00     5.61000e+05     3.78200e+05
    1.38000e+00     1.39000e+00     1.23300e+10     1.04600e+09     9.98700e+07     1.46000e+07     2.92400e+06     0.00000e+00     5.52900e+05     3.72200e+05
    1.39000e+00     1.40000e+00     1.28300e+10     1.08900e+09     1.04000e+08     1.52100e+07     3.04500e+06     0.00000e+00     5.44700e+05     3.66300e+05
    1.40000e+00     1.41000e+00     1.19700e+10     1.01600e+09     9.69700e+07     1.41800e+07     2.83900e+06     1.00080e+01     5.36600e+05     3.60300e+05
    1.41000e+00     1.42000e+00     1.27100e+10     1.07900e+09     1.03000e+08     1.50600e+07     3.01500e+06     0.00000e+00     5.28500e+05     3.54400e+05
    1.42000e+00     1.43000e+00     1.16900e+10     9.92500e+08     9.47400e+07     1.38500e+07     2.77400e+06     1.00080e+01     5.20300e+05     3.48400e+05
    1.43000e+00     1.44000e+00     1.22200e+10     1.03800e+09     9.90400e+07     1.44800e+07     2.90000e+06     1.00080e+01     5.12200e+05     3.42500e+05
    1.44000e+00     1.45000e+00     1.17100e+10     9.93800e+08     9.48600e+07     1.38700e+07     2.77800e+06     0.00000e+00     5.04100e+05     3.36500e+05
    1.45000e+00     1.46000e+00     1.17700e+10     9.98800e+08     9.53400e+07     1.39400e+07     2.79200e+06     0.00000e+00     4.95900e+05     3.30600e+05
    1.46000e+00     1.47000e+00     1.22700e+10     1.04100e+09     9.93900e+07     1.45300e+07     2.91000e+06     1.00080e+01     4.87800e+05     3.24700e+05
    1.47000e+00     1.48000e+00     1.22400e+10     1.03900e+09     9.92000e+07     1.45100e+07     2.90500e+06     2.00160e+01     4.79700e+05     3.18700e+05
    1.48000e+00     1.49000e+00     1.14600e+10     9.72800e+08     9.28500e+07     1.35800e+07     2.71900e+06     0.00000e+00     4.71500e+05     3.12800e+05
    1.49000e+00     1.50000e+00     1.18500e+10     1.00500e+09     9.59800e+07     1.40400e+07     2.81000e+06     0.00000e+00     4.63400e+05     3.06800e+05
    1.50000e+00     1.51000e+00     1.22200e+10     1.03700e+09     9.89800e+07     1.44700e+07     2.89800e+06     0.00000e+00     4.55200e+05     3.00900e+05
    1.51000e+00     1.52000e+00     1.19000e+10     1.01000e+09     9.63900e+07     1.41000e+07     2.82200e+06     1.00080e+01     4.47100e+05     2.94900e+05
    1.52000e+00     1.53000e+00     1.19700e+10     1.01600e+09     9.69700e+07     1.41800e+07     2.83900e+06     1.00080e+01     4.39000e+05     2.89000e+05
    1.53000e+00     1.54000e+00     1.12600e+10     9.55700e+08     9.12200e+07     1.33400e+07     2.67100e+06     0.00000e+00     4.30800e+05     2.83000e+05
    1.54000e+00     1.55000e+00     1.50000e+10     1.27400e+09     1.21600e+08     1.77800e+07     3.56000e+06     1.00080e+01     4.22700e+05     2.77100e+05
    1.55000e+00     1.56000e+00     1.18800e+10     1.00900e+09     9.62700e+07     1.40800e+07     2.81900e+06     0.00000e+00     4.14600e+05     2.71100e+05
    1.56000e+00     1.57000e+00     1.20800e+10     1.02500e+09     9.78600e+07     1.43100e+07     2.86500e+06     1.00080e+01     4.06400e+05     2.65200e+05
    1.57000e+00     1.58000e+00     1.16700e+10     9.90800e+08     9.45700e+07     1.38300e+07     2.76900e+06     0.00000e+00     3.98300e+05     2.59300e+05
    1.58000e+00     1.59000e+00     1.12800e+10     9.57400e+08     9.13800e+07     1.33600e+07     2.67600e+06     0.00000e+00     3.90900e+05     2.53300e+05
    1.59000e+00     1.60000e+00     1.49900e+10     1.27200e+09     1.21400e+08     1.77600e+07     3.55600e+06     1.00080e+01     3.86100e+05     2.47400e+05
    1.60000e+00     1.61000e+00     1.21800e+10     1.03400e+09     9.86900e+07     1.44300e+07     2.89000e+06     1.00080e+01     3.81400e+05     2.41400e+05
    1.61000e+00     1.62000e+00     1.15500e+10     9.80800e+08     9.36200e+07     1.36900e+07     2.74100e+06     2.00160e+01     3.76600e+05     2.35500e+05
    1.62000e+00     1.63000e+00     1.17000e+10     9.93100e+08     9.48000e+07     1.38600e+07     2.77600e+06     1.00080e+01     3.71800e+05     2.29500e+05
    1.63000e+00     1.64000e+00     1.16700e+10     9.90800e+08     9.45700e+07     1.38300e+07     2.76900e+06     0.00000e+00     3.67000e+05     2.25800e+05
    1.64000e+00     1.65000e+00     1.19000e+10     1.01000e+09     9.64500e+07     1.41100e+07     2.82400e+06     2.00160e+01     3.62300e+05     2.22100e+05
    1.65000e+00     1.66000e+00     1.09200e+10     9.27300e+08     8.85100e+07     1.29400e+07     2.59200e+06     1.00080e+01     3.57500e+05     2.18400e+05
    1.66000e+00     1.67000e+00     1.10800e+10     9.40300e+08     8.97500e+07     1.31200e+07     2.62800e+06     3.00240e+01     3.52700e+05     2.14700e+05
    1.67000e+00     1.68000e+00     1.08100e+10     9.18000e+08     8.76200e+07     1.28100e+07     2.56600e+06     4.00321e+01     3.47900e+05     2.11000e+05
    1.68000e+00     1.69000e+00     1.09200e+10     9.26600e+08     8.84500e+07     1.29300e+07     2.59000e+06     0.00000e+00     3.43200e+05     2.07300e+05
    1.69000e+00     1.70000e+00     1.08600e+10     9.22300e+08     8.80300e+07     1.28700e+07     2.57800e+06     0.00000e+00     3.38400e+05     2.03600e+05
    1.70000e+00     1.71000e+00     1.04900e+10     8.90200e+08     8.49700e+07     1.24300e+07     2.48800e+06     1.00080e+01     3.33600e+05     1.99900e+05
    1.71000e+00     1.72000e+00     1.16200e+10     9.86400e+08     9.41600e+07     1.37700e+07     2.75700e+06     0.00000e+00     3.28800e+05     1.96200e+05
    1.72000e+00     1.73000e+00     1.07100e+10     9.09300e+08     8.67900e+07     1.26900e+07     2.54100e+06     3.00240e+01     3.24100e+05     1.92500e+05
    1.73000e+00     1.74000e+00     1.08500e+10     9.21000e+08     8.79100e+07     1.28600e+07     2.57400e+06     2.00160e+01     3.19300e+05     1.88700e+05
    1.74000e+00     1.75000e+00     2.29000e+10     1.94400e+09     1.85500e+08     2.71300e+07     5.43300e+06     0.00000e+00     3.14500e+05     1.85000e+05
    1.75000e+00     1.76000e+00     1.33700e+10     1.13500e+09     1.08300e+08     1.58400e+07     3.17200e+06     1.00080e+01     3.09700e+05     1.81300e+05
    1.76000e+00     1.77000e+00     1.05700e+10     8.97600e+08     8.56800e+07     1.25300e+07     2.50900e+06     2.00160e+01     3.05000e+05     1.77600e+05
    1.77000e+00     1.78000e+00     1.11200e+10     9.44000e+08     9.01000e+07     1.31800e+07     2.63800e+06     1.00080e+01     3.00200e+05     1.73900e+05
    1.78000e+00     1.79000e+00     1.98800e+10     1.68700e+09     1.61100e+08     2.35500e+07     4.71600e+06     1.00080e+01     2.95400e+05     1.70200e+05
    1.79000e+00     1.80000e+00     1.05800e+10     8.98200e+08     8.57400e+07     1.25400e+07     2.51100e+06     3.00240e+01     2.90600e+05     1.66500e+05
    1.80000e+00     1.81000e+00     1.04500e+10     8.87200e+08     8.46800e+07     1.23800e+07     2.48000e+06     2.00160e+01     2.85900e+05     1.62800e+05
    1.81000e+00     1.82000e+00     1.02700e+10     8.71800e+08     8.32100e+07     1.21700e+07     2.43700e+06     2.00160e+01     2.81100e+05     1.59100e+05
    1.82000e+00     1.83000e+00     1.23100e+10     1.04500e+09     9.97400e+07     1.45900e+07     2.92100e+06     3.00240e+01     2.76300e+05     1.55400e+05
    1.83000e+00     1.84000e+00     1.07200e+10     9.09900e+08     8.68500e+07     1.27000e+07     2.54300e+06     2.00160e+01     2.71500e+05     1.51700e+05
    1.84000e+00     1.85000e+00     1.05600e+10     8.96500e+08     8.55700e+07     1.25100e+07     2.50600e+06     0.00000e+00     2.66800e+05     1.48000e+05
    1.85000e+00     1.86000e+00     1.10500e+10     9.38300e+08     8.95600e+07     1.31000e+07     2.62300e+06     2.00160e+01     2.62000e+05     1.44300e+05
    1.86000e+00     1.87000e+00     1.09400e+10     9.28600e+08     8.86300e+07     1.29600e+07     2.59500e+06     1.00080e+01     2.57200e+05     1.40600e+05
    1.87000e+00     1.88000e+00     1.05100e+10     8.92200e+08     8.51600e+07     1.24500e+07     2.49400e+06     4.00321e+01     2.53800e+05     1.36900e+05
    1.88000e+00     1.89000e+00     1.08600e+10     9.21600e+08     8.79700e+07     1.28600e+07     2.57600e+06     3.00240e+01     2.51900e+05     1.35900e+05
    1.89000e+00     1.90000e+00     1.04200e+10     8.84800e+08     8.44600e+07     1.23500e+07     2.47300e+06     3.00240e+01     2.50000e+05     1.35000e+05
    1.90000e+00     1.91000e+00     1.01300e+10     8.60100e+08     8.21000e+07     1.20100e+07     2.40400e+06     1.10088e+02     2.48200e+05     1.34000e+05
    1.91000e+00     1.92000e+00     9.36400e+09     7.94900e+08     7.58700e+07     1.11000e+07     2.22200e+06     7.00561e+01     2.46300e+05     1.33100e+05
    1.92000e+00     1.93000e+00     9.44300e+09     8.01600e+08     7.65100e+07     1.11900e+07     2.24000e+06     9.00721e+01     2.44500e+05     1.32100e+05
    1.93000e+00     1.94000e+00     9.32600e+09     7.91600e+08     7.55600e+07     1.10500e+07     2.21300e+06     8.00641e+01     2.42600e+05     1.31200e+05
    1.94000e+00     1.95000e+00     9.90000e+09     8.40400e+08     8.02100e+07     1.17300e+07     2.34900e+06     5.00401e+01     2.40700e+05     1.30200e+05
    1.95000e+00     1.96000e+00     9.16700e+09     7.78200e+08     7.42800e+07     1.08600e+07     2.17500e+06     4.00321e+01     2.38900e+05     1.29300e+05
    1.96000e+00     1.97000e+00     9.58800e+09     8.13900e+08     7.76900e+07     1.13600e+07     2.27500e+06     6.00481e+01     2.37000e+05     1.28300e+05
    1.97000e+00     1.98000e+00     9.33300e+09     7.92300e+08     7.56200e+07     1.10600e+07     2.21400e+06     3.00240e+01     2.35200e+05     1.27400e+05
    1.98000e+00     1.99000e+00     9.43500e+09     8.00900e+08     7.64500e+07     1.11800e+07     2.23900e+06     6.00481e+01     2.33300e+05     1.26400e+05
    1.99000e+00     2.00000e+00     9.39200e+09     7.97200e+08     7.61000e+07     1.11300e+07     2.22800e+06     3.00240e+01     2.31400e+05     1.25500e+05
    2.00000e+00     2.01000e+00     9.32000e+09     7.91200e+08     7.55200e+07     1.10400e+07     2.21100e+06     5.00401e+01     2.29600e+05     1.24500e+05
    2.01000e+00     2.02000e+00     8.97100e+09     7.61500e+08     7.26900e+07     1.06300e+07     2.12800e+06     4.00321e+01     2.27700e+05     1.23600e+05
    2.02000e+00     2.03000e+00     8.73800e+09     7.41800e+08     7.08000e+07     1.03500e+07     2.07300e+06     6.00481e+01     2.25900e+05     1.22600e+05
    2.03000e+00     2.04000e+00     9.13700e+09     7.75600e+08     7.40300e+07     1.08300e+07     2.16800e+06     9.00721e+01     2.24000e+05     1.21700e+05
    2.04000e+00     2.05000e+00     9.34100e+09     7.92900e+08     7.56800e+07     1.10700e+07     2.21600e+06     4.00321e+01     2.22200e+05     1.20800e+05
    2.05000e+00     2.06000e+00     9.16000e+09     7.77500e+08     7.42200e+07     1.08500e+07     2.17300e+06     9.00721e+01     2.20300e+05     1.19800e+05
    2.06000e+00     2.07000e+00     1.14800e+10     9.74700e+08     9.30400e+07     1.36100e+07     2.72400e+06     2.00160e+01     2.18400e+05     1.18900e+05
    2.07000e+00     2.08000e+00     9.73400e+09     8.26300e+08     7.88700e+07     1.15300e+07     2.30900e+06     7.00561e+01     2.16600e+05     1.17900e+05
    2.08000e+00     2.09000e+00     1.01200e+10     8.58800e+08     8.19700e+07     1.19900e+07     2.40000e+06     5.00401e+01     2.14700e+05     1.17000e+05
    2.09000e+00     2.10000e+00     9.41500e+09     7.99200e+08     7.62800e+07     1.11600e+07     2.23400e+06     3.00240e+01     2.12900e+05     1.16000e+05
    2.10000e+00     2.11000e+00     9.64700e+09     8.18900e+08     7.81700e+07     1.14300e+07     2.28900e+06     8.00641e+01     2.11000e+05     1.15100e+05
    2.11000e+00     2.12000e+00     9.43500e+09     8.00900e+08     7.64500e+07     1.11800e+07     2.23900e+06     7.00561e+01     2.09100e+05     1.14100e+05
    2.12000e+00     2.13000e+00     1.76400e+10     1.49700e+09     1.42900e+08     2.09000e+07     4.18500e+06     9.00721e+01     2.07300e+05     1.13200e+05
    2.13000e+00     2.14000e+00     9.17500e+09     7.78800e+08     7.43400e+07     1.08700e+07     2.17700e+06     8.00641e+01     2.05400e+05     1.12200e+05
    2.14000e+00     2.15000e+00     9.36900e+09     7.95300e+08     7.59100e+07     1.11000e+07     2.22300e+06     8.00641e+01     2.03600e+05     1.11200e+05
    2.15000e+00     2.16000e+00     1.00800e+10     8.55800e+08     8.16800e+07     1.19500e+07     2.39200e+06     9.00721e+01     2.01700e+05     1.10200e+05
    2.16000e+00     2.17000e+00     9.70300e+09     8.23700e+08     7.86200e+07     1.15000e+07     2.30200e+06     6.00481e+01     2.00100e+05     1.09300e+05
    2.17000e+00     2.18000e+00     9.60100e+09     8.15000e+08     7.77900e+07     1.13800e+07     2.27800e+06     7.00561e+01     1.98700e+05     1.08300e+05
    2.18000e+00     2.19000e+00     9.95100e+09     8.44700e+08     8.06300e+07     1.17900e+07     2.36100e+06     1.30104e+02     1.97300e+05     1.07300e+05
    2.19000e+00     2.20000e+00     9.59600e+09     8.14600e+08     7.77500e+07     1.13700e+07     2.27700e+06     1.10088e+02     1.95900e+05     1.06300e+05
    2.20000e+00     2.21000e+00     9.56600e+09     8.12000e+08     7.75100e+07     1.13300e+07     2.26900e+06     1.10088e+02     1.94500e+05     1.05300e+05
    2.21000e+00     2.22000e+00     9.95100e+09     8.44700e+08     8.06300e+07     1.17900e+07     2.36100e+06     6.00481e+01     1.93100e+05     1.04400e+05
    2.22000e+00     2.23000e+00     9.71100e+09     8.24300e+08     7.86800e+07     1.15100e+07     2.30400e+06     1.10088e+02     1.91700e+05     1.03400e+05
    2.23000e+00     2.24000e+00     9.76200e+09     8.28700e+08     7.91000e+07     1.15700e+07     2.31600e+06     7.00561e+01     1.90300e+05     1.02400e+05
    2.24000e+00     2.25000e+00     9.88500e+09     8.39100e+08     8.00900e+07     1.17100e+07     2.34500e+06     7.00561e+01     1.88900e+05     1.01400e+05
    2.25000e+00     2.26000e+00     9.99400e+09     8.48400e+08     8.09800e+07     1.18400e+07     2.37100e+06     1.40112e+02     1.87500e+05     1.00500e+05
    2.26000e+00     2.27000e+00     9.96600e+09     8.46000e+08     8.07500e+07     1.18100e+07     2.36500e+06     1.10088e+02     1.86100e+05     9.94700e+04
    2.27000e+00     2.28000e+00     1.02700e+10     8.71800e+08     8.32100e+07     1.21700e+07     2.43700e+06     9.00721e+01     1.84700e+05     9.85000e+04
    2.28000e+00     2.29000e+00     9.67500e+09     8.21300e+08     7.83900e+07     1.14600e+07     2.29600e+06     7.00561e+01     1.83200e+05     9.75200e+04
    2.29000e+00     2.30000e+00     1.04900e+10     8.90900e+08     8.50300e+07     1.24400e+07     2.49000e+06     7.00561e+01     1.81800e+05     9.65400e+04
    2.30000e+00     2.31000e+00     1.05100e+10     8.92200e+08     8.51600e+07     1.24500e+07     2.49400e+06     1.00080e+02     1.80400e+05     9.55600e+04
    2.31000e+00     2.32000e+00     1.06400e+10     9.03200e+08     8.62100e+07     1.26100e+07     2.52400e+06     1.10088e+02     1.79000e+05     9.45800e+04
    2.32000e+00     2.33000e+00     1.07300e+10     9.11200e+08     8.69800e+07     1.27200e+07     2.54700e+06     8.00641e+01     1.77600e+05     9.36000e+04
    2.33000e+00     2.34000e+00     1.00300e+10     8.51400e+08     8.12700e+07     1.18800e+07     2.38000e+06     1.30104e+02     1.76200e+05     9.26200e+04
    2.34000e+00     2.35000e+00     1.92800e+10     1.63600e+09     1.56200e+08     2.28400e+07     4.57300e+06     9.00721e+01     1.74800e+05     9.16400e+04
    2.35000e+00     2.36000e+00     9.64700e+09     8.18900e+08     7.81700e+07     1.14300e+07     2.28900e+06     1.60128e+02     1.73400e+05     9.06600e+04
    2.36000e+00     2.37000e+00     9.91500e+09     8.41700e+08     8.03400e+07     1.17500e+07     2.35200e+06     1.30104e+02     1.72000e+05     8.96800e+04
    2.37000e+00     2.38000e+00     1.01200e+10     8.59400e+08     8.20400e+07     1.20000e+07     2.40200e+06     7.00561e+01     1.70600e+05     8.87100e+04
    2.38000e+00     2.39000e+00     9.68300e+09     8.22000e+08     7.84600e+07     1.14700e+07     2.29700e+06     1.80144e+02     1.69200e+05     8.81500e+04
    2.39000e+00     2.40000e+00     9.47900e+09     8.04600e+08     7.68000e+07     1.12300e+07     2.24900e+06     1.10088e+02     1.67800e+05     8.76000e+04
    2.40000e+00     2.41000e+00     9.74700e+09     8.27400e+08     7.89700e+07     1.15500e+07     2.31200e+06     1.00080e+02     1.66400e+05     8.70500e+04
    2.41000e+00     2.42000e+00     9.23900e+09     7.84200e+08     7.48600e+07     1.09500e+07     2.19200e+06     1.00080e+02     1.64900e+05     8.65000e+04
    2.42000e+00     2.43000e+00     1.24600e+10     1.05700e+09     1.00900e+08     1.47600e+07     2.95500e+06     1.40112e+02     1.63500e+05     8.59400e+04
    2.43000e+00     2.44000e+00     1.16100e+10     9.85800e+08     9.40900e+07     1.37600e+07     2.75500e+06     8.00641e+01     1.62100e+05     8.53900e+04
    2.44000e+00     2.45000e+00     9.97900e+09     8.47100e+08     8.08600e+07     1.18200e+07     2.36800e+06     1.60128e+02     1.60700e+05     8.48400e+04
    2.45000e+00     2.46000e+00     9.63200e+09     8.17600e+08     7.80400e+07     1.14100e+07     2.28500e+06     1.10088e+02     1.59600e+05     8.42900e+04
    2.46000e+00     2.47000e+00     1.01400e+10     8.60700e+08     8.21600e+07     1.20100e+07     2.40600e+06     1.20096e+02     1.58500e+05     8.37300e+04
    2.47000e+00     2.48000e+00     1.00100e+10     8.49700e+08     8.11000e+07     1.18600e+07     2.37500e+06     1.52627e+02     1.57400e+05     8.31800e+04
    2.48000e+00     2.49000e+00     1.04800e+10     8.89600e+08     8.49100e+07     1.24200e+07     2.48600e+06     1.12595e+02     1.56300e+05     8.26300e+04
    2.49000e+00     2.50000e+00     1.08000e+10     9.16900e+08     8.75200e+07     1.28000e+07     2.56300e+06     1.12595e+02     1.55200e+05     8.20800e+04
    2.50000e+00     2.51000e+00     1.08400e+10     9.19900e+08     8.78100e+07     1.28400e+07     2.57100e+06     1.40112e+02     1.54100e+05     8.15300e+04
    2.51000e+00     2.52000e+00     1.00600e+10     8.54000e+08     8.15200e+07     1.19200e+07     2.38700e+06     1.40112e+02     1.53000e+05     8.09700e+04
    2.52000e+00     2.53000e+00     1.09200e+10     9.26600e+08     8.84500e+07     1.29300e+07     2.59000e+06     1.10088e+02     1.51900e+05     8.04200e+04
    2.53000e+00     2.54000e+00     9.83400e+09     8.34700e+08     7.96800e+07     1.16500e+07     2.33300e+06     1.50120e+02     1.50800e+05     7.98700e+04
    2.54000e+00     2.55000e+00     8.62900e+09     7.32500e+08     6.99100e+07     1.02200e+07     2.04700e+06     2.00160e+02     1.49700e+05     7.93200e+04
    2.55000e+00     2.56000e+00     8.12100e+09     6.89300e+08     6.58000e+07     9.62200e+06     1.92700e+06     2.10168e+02     1.48600e+05     7.87600e+04
    2.56000e+00     2.57000e+00     8.50600e+09     7.22100e+08     6.89200e+07     1.00800e+07     2.01800e+06     2.32691e+02     1.47500e+05     7.82100e+04
    2.57000e+00     2.58000e+00     6.91100e+09     5.86600e+08     5.59900e+07     8.18800e+06     1.64000e+06     2.10168e+02     1.46400e+05     7.76600e+04
    2.58000e+00     2.59000e+00     6.35100e+09     5.39200e+08     5.14600e+07     7.52600e+06     1.50700e+06     1.90152e+02     1.45300e+05     7.71100e+04
    2.59000e+00     2.60000e+00     6.07600e+09     5.15800e+08     4.92300e+07     7.19900e+06     1.44200e+06     2.10168e+02     1.44200e+05     7.65600e+04
    2.60000e+00     2.61000e+00     5.98100e+09     5.07700e+08     4.84600e+07     7.08700e+06     1.41900e+06     1.50120e+02     1.43100e+05     7.60000e+04
    2.61000e+00     2.62000e+00     6.21400e+09     5.27500e+08     5.03500e+07     7.36300e+06     1.47400e+06     1.32611e+02     1.42000e+05     7.54500e+04
    2.62000e+00     2.63000e+00     6.36400e+09     5.40200e+08     5.15700e+07     7.54100e+06     1.51000e+06     2.10168e+02     1.41000e+05     7.49000e+04
    2.63000e+00     2.64000e+00     6.56100e+09     5.56900e+08     5.31600e+07     7.77400e+06     1.55700e+06     2.45206e+02     1.39900e+05     7.44400e+04
    2.64000e+00     2.65000e+00     6.22100e+09     5.28100e+08     5.04100e+07     7.37200e+06     1.47600e+06     2.30184e+02     1.38800e+05     7.39800e+04
    2.65000e+00     2.66000e+00     6.05300e+09     5.13800e+08     4.90400e+07     7.17200e+06     1.43600e+06     2.70216e+02     1.37700e+05     7.35300e+04
    2.66000e+00     2.67000e+00     6.24900e+09     5.30500e+08     5.06400e+07     7.40500e+06     1.48300e+06     2.42699e+02     1.36600e+05     7.30700e+04
    2.67000e+00     2.68000e+00     3.34400e+10     2.83900e+09     2.71000e+08     3.96300e+07     7.93400e+06     2.32691e+02     1.35500e+05     7.26100e+04
    2.68000e+00     2.69000e+00     5.80800e+09     4.93000e+08     4.70600e+07     6.88200e+06     1.37800e+06     3.20257e+02     1.34400e+05     7.21500e+04
    2.69000e+00     2.70000e+00     5.86400e+09     4.97800e+08     4.75100e+07     6.94800e+06     1.39100e+06     2.20176e+02     1.33300e+05     7.17000e+04
    2.70000e+00     2.71000e+00     6.28500e+09     5.33500e+08     5.09300e+07     7.44700e+06     1.49100e+06     3.10248e+02     1.32200e+05     7.12400e+04
    2.71000e+00     2.72000e+00     5.90000e+09     5.00800e+08     4.78000e+07     6.99000e+06     1.40000e+06     1.30104e+02     1.31100e+05     7.07800e+04
    2.72000e+00     2.73000e+00     5.97400e+09     5.07100e+08     4.84000e+07     7.07800e+06     1.41700e+06     1.70136e+02     1.30000e+05     7.03300e+04
    2.73000e+00     2.74000e+00     6.44600e+09     5.47200e+08     5.22300e+07     7.63800e+06     1.52900e+06     2.60208e+02     1.28900e+05     6.98700e+04
    2.74000e+00     2.75000e+00     6.22100e+09     5.28100e+08     5.04100e+07     7.37200e+06     1.47600e+06     2.10168e+02     1.28100e+05     6.94100e+04
    2.75000e+00     2.76000e+00     6.52500e+09     5.53900e+08     5.28700e+07     7.73200e+06     1.54800e+06     2.42699e+02     1.27200e+05     6.89500e+04
    2.76000e+00     2.77000e+00     6.43800e+09     5.46500e+08     5.21700e+07     7.62900e+06     1.52800e+06     2.20176e+02     1.26400e+05     6.85000e+04
    2.77000e+00     2.78000e+00     6.56800e+09     5.57600e+08     5.32200e+07     7.78300e+06     1.55800e+06     1.62635e+02     1.25600e+05     6.80400e+04
    2.78000e+00     2.79000e+00     6.40800e+09     5.43900e+08     5.19200e+07     7.59200e+06     1.52000e+06     2.20176e+02     1.24700e+05     6.75800e+04
    2.79000e+00     2.80000e+00     6.17500e+09     5.24200e+08     5.00400e+07     7.31700e+06     1.46500e+06     3.00240e+02     1.23900e+05     6.71200e+04
    2.80000e+00     2.81000e+00     6.62700e+09     5.62600e+08     5.37000e+07     7.85300e+06     1.57200e+06     2.40192e+02     1.23100e+05     6.66700e+04
    2.81000e+00     2.82000e+00     6.48200e+09     5.50200e+08     5.25200e+07     7.68000e+06     1.53800e+06     2.62715e+02     1.22200e+05     6.62100e+04
    2.82000e+00     2.83000e+00     6.64000e+09     5.63600e+08     5.38000e+07     7.86800e+06     1.57500e+06     2.02667e+02     1.21400e+05     6.57500e+04
    2.83000e+00     2.84000e+00     6.74200e+09     5.72300e+08     5.46300e+07     7.98900e+06     1.60000e+06     2.50200e+02     1.20600e+05     6.52900e+04
    2.84000e+00     2.85000e+00     6.99000e+09     5.93300e+08     5.66300e+07     8.28200e+06     1.65800e+06     2.62715e+02     1.19700e+05     6.48400e+04
    2.85000e+00     2.86000e+00     6.49700e+09     5.51500e+08     5.26400e+07     7.69800e+06     1.54100e+06     2.42699e+02     1.18900e+05     6.43800e+04
    2.86000e+00     2.87000e+00     6.58400e+09     5.58900e+08     5.33500e+07     7.80100e+06     1.56200e+06     3.50281e+02     1.18000e+05     6.39200e+04
    2.87000e+00     2.88000e+00     6.72900e+09     5.71200e+08     5.45200e+07     7.97400e+06     1.59700e+06     2.50200e+02     1.17200e+05     6.34600e+04
    2.88000e+00     2.89000e+00     6.21400e+09     5.27500e+08     5.03500e+07     7.36300e+06     1.47400e+06     2.60208e+02     1.16400e+05     6.31400e+04
    2.89000e+00     2.90000e+00     6.88000e+09     5.84000e+08     5.57500e+07     8.15200e+06     1.63200e+06     3.62795e+02     1.15500e+05     6.28200e+04
    2.90000e+00     2.91000e+00     6.54000e+09     5.55200e+08     5.29900e+07     7.75000e+06     1.55200e+06     3.12755e+02     1.14700e+05     6.25000e+04
    2.91000e+00     2.92000e+00     6.02500e+09     5.11400e+08     4.88200e+07     7.13900e+06     1.42900e+06     2.75230e+02     1.13900e+05     6.21800e+04
    2.92000e+00     2.93000e+00     5.91500e+09     5.02100e+08     4.79300e+07     7.00900e+06     1.40300e+06     3.42779e+02     1.13000e+05     6.18600e+04
    2.93000e+00     2.94000e+00     5.72600e+09     4.86100e+08     4.64000e+07     6.78500e+06     1.35900e+06     3.85318e+02     1.12200e+05     6.15400e+04
    2.94000e+00     2.95000e+00     6.04500e+09     5.13200e+08     4.89800e+07     7.16300e+06     1.43400e+06     2.40192e+02     1.11300e+05     6.12100e+04
    2.95000e+00     2.96000e+00     5.63900e+09     4.78700e+08     4.56900e+07     6.68200e+06     1.33800e+06     3.22763e+02     1.10500e+05     6.08900e+04
    2.96000e+00     2.97000e+00     5.68300e+09     4.82400e+08     4.60400e+07     6.73300e+06     1.34800e+06     5.20417e+02     1.09700e+05     6.05700e+04
    2.97000e+00     2.98000e+00     5.74900e+09     4.88000e+08     4.65800e+07     6.81200e+06     1.36400e+06     2.80224e+02     1.08800e+05     6.02500e+04
    2.98000e+00     2.99000e+00     5.73400e+09     4.86700e+08     4.64600e+07     6.79400e+06     1.36000e+06     3.82811e+02     1.08000e+05     5.99300e+04
    2.99000e+00     3.00000e+00     5.58100e+09     4.73700e+08     4.52200e+07     6.61200e+06     1.32400e+06     3.85318e+02     1.07200e+05     5.96100e+04
    3.00000e+00     3.01000e+00     5.98900e+09     5.08400e+08     4.85300e+07     7.09600e+06     1.42100e+06     3.75310e+02     1.06300e+05     5.92800e+04
    3.01000e+00     3.02000e+00     6.06000e+09     5.14500e+08     4.91100e+07     7.18100e+06     1.43800e+06     3.75310e+02     1.05500e+05     5.89600e+04
    3.02000e+00     3.03000e+00     5.74900e+09     4.88000e+08     4.65800e+07     6.81200e+06     1.36400e+06     2.65222e+02     1.04700e+05     5.86400e+04
    3.03000e+00     3.04000e+00     5.94600e+09     5.04700e+08     4.81700e+07     7.04500e+06     1.41100e+06     2.62715e+02     1.04000e+05     5.83200e+04
    3.04000e+00     3.05000e+00     5.90700e+09     5.01400e+08     4.78600e+07     7.00000e+06     1.40200e+06     3.57801e+02     1.03300e+05     5.80000e+04
    3.05000e+00     3.06000e+00     6.05300e+09     5.13800e+08     4.90400e+07     7.17200e+06     1.43600e+06     3.20257e+02     1.02600e+05     5.76800e+04
    3.06000e+00     3.07000e+00     6.27700e+09     5.32900e+08     5.08600e+07     7.43800e+06     1.48900e+06     2.52707e+02     1.01900e+05     5.73600e+04
    3.07000e+00     3.08000e+00     6.42300e+09     5.45200e+08     5.20400e+07     7.61100e+06     1.52400e+06     3.50281e+02     1.01200e+05     5.70300e+04
    3.08000e+00     3.09000e+00     7.42600e+09     6.30400e+08     6.01700e+07     8.79900e+06     1.76200e+06     2.87745e+02     1.00500e+05     5.67100e+04
    3.09000e+00     3.10000e+00     6.06000e+09     5.14500e+08     4.91100e+07     7.18100e+06     1.43800e+06     3.47793e+02     9.98200e+04     5.63900e+04
    3.10000e+00     3.11000e+00     6.63500e+09     5.63200e+08     5.37600e+07     7.86200e+06     1.57400e+06     2.90232e+02     9.91200e+04     5.60700e+04
    3.11000e+00     3.12000e+00     6.53300e+09     5.54500e+08     5.29300e+07     7.74100e+06     1.55000e+06     3.57801e+02     9.84300e+04     5.57500e+04
    3.12000e+00     3.13000e+00     6.26500e+09     5.31800e+08     5.07600e+07     7.42300e+06     1.48600e+06     3.00240e+02     9.77300e+04     5.54300e+04
    3.13000e+00     3.14000e+00     5.52400e+09     4.68900e+08     4.47600e+07     6.54600e+06     1.31100e+06     3.37784e+02     9.70400e+04     5.48500e+04
    3.14000e+00     3.15000e+00     5.52400e+09     4.68900e+08     4.47600e+07     6.54600e+06     1.31100e+06     2.45206e+02     9.63400e+04     5.42700e+04
    3.15000e+00     3.16000e+00     5.32000e+09     4.51600e+08     4.31100e+07     6.30400e+06     1.26200e+06     2.40192e+02     9.56400e+04     5.37000e+04
    3.16000e+00     3.17000e+00     5.53700e+09     4.70000e+08     4.48600e+07     6.56100e+06     1.31400e+06     2.50200e+02     9.49500e+04     5.31200e+04
    3.17000e+00     3.18000e+00     5.56000e+09     4.72000e+08     4.50500e+07     6.58800e+06     1.31900e+06     3.12755e+02     9.42500e+04     5.25500e+04
    3.18000e+00     3.19000e+00     5.79200e+09     4.91700e+08     4.69300e+07     6.86300e+06     1.37400e+06     2.32691e+02     9.35500e+04     5.19700e+04
    3.19000e+00     3.20000e+00     5.47300e+09     4.64600e+08     4.43500e+07     6.48500e+06     1.29900e+06     2.15182e+02     9.28600e+04     5.13900e+04
    3.20000e+00     3.21000e+00     5.63900e+09     4.78700e+08     4.56900e+07     6.68200e+06     1.33800e+06     2.92739e+02     9.21600e+04     5.08200e+04
    3.21000e+00     3.22000e+00     5.02100e+09     4.26300e+08     4.06900e+07     5.95000e+06     1.19100e+06     3.30264e+02     9.14600e+04     5.02400e+04
    3.22000e+00     3.23000e+00     5.40700e+09     4.59000e+08     4.38100e+07     6.40700e+06     1.28300e+06     3.62795e+02     9.07700e+04     4.96600e+04
    3.23000e+00     3.24000e+00     5.24900e+09     4.45500e+08     4.25300e+07     6.21900e+06     1.24500e+06     3.42779e+02     9.00700e+04     4.90900e+04
    3.24000e+00     3.25000e+00     4.93500e+09     4.18900e+08     3.99800e+07     5.84700e+06     1.17100e+06     3.32771e+02     8.93700e+04     4.85100e+04
    3.25000e+00     3.26000e+00     5.42200e+09     4.60300e+08     4.39300e+07     6.42500e+06     1.28600e+06     3.15262e+02     8.86800e+04     4.79400e+04
    3.26000e+00     3.27000e+00     5.20500e+09     4.41900e+08     4.21800e+07     6.16800e+06     1.23500e+06     3.67809e+02     8.79800e+04     4.73600e+04
    3.27000e+00     3.28000e+00     5.84300e+09     4.96000e+08     4.73500e+07     6.92400e+06     1.38600e+06     2.75230e+02     8.72900e+04     4.67800e+04
    3.28000e+00     3.29000e+00     5.58800e+09     4.74400e+08     4.52800e+07     6.62100e+06     1.32600e+06     3.50299e+02     8.65900e+04     4.62100e+04
    3.29000e+00     3.30000e+00     5.37900e+09     4.56600e+08     4.35800e+07     6.37300e+06     1.27600e+06     2.82750e+02     8.58900e+04     4.56300e+04
    3.30000e+00     3.31000e+00     5.34300e+09     4.53600e+08     4.32900e+07     6.33100e+06     1.26800e+06     3.42779e+02     8.52000e+04     4.50500e+04
    3.31000e+00     3.32000e+00     5.80000e+09     4.92300e+08     4.70000e+07     6.87300e+06     1.37600e+06     2.72742e+02     8.45400e+04     4.44800e+04
    3.32000e+00     3.33000e+00     5.59600e+09     4.75000e+08     4.53400e+07     6.63100e+06     1.32800e+06     4.30345e+02     8.39100e+04     4.39000e+04
    3.33000e+00     3.34000e+00     5.90700e+09     5.01400e+08     4.78600e+07     7.00000e+06     1.40200e+06     4.02827e+02     8.32900e+04     4.33300e+04
    3.34000e+00     3.35000e+00     5.73400e+09     4.86700e+08     4.64600e+07     6.79400e+06     1.36000e+06     2.82731e+02     8.26600e+04     4.27500e+04
    3.35000e+00     3.36000e+00     5.74100e+09     4.87400e+08     4.65200e+07     6.80300e+06     1.36200e+06     3.45286e+02     8.20300e+04     4.21700e+04
    3.36000e+00     3.37000e+00     6.23400e+09     5.29200e+08     5.05100e+07     7.38700e+06     1.47900e+06     2.80224e+02     8.14100e+04     4.16000e+04
    3.37000e+00     3.38000e+00     5.80800e+09     4.93000e+08     4.70600e+07     6.88200e+06     1.37800e+06     2.52707e+02     8.07800e+04     4.10200e+04
    3.38000e+00     3.39000e+00     6.19100e+09     5.25500e+08     5.01600e+07     7.33500e+06     1.46900e+06     3.22763e+02     8.01500e+04     4.07500e+04
    3.39000e+00     3.40000e+00     6.01700e+09     5.10800e+08     4.87500e+07     7.13000e+06     1.42800e+06     4.27857e+02     7.95300e+04     4.04700e+04
    3.40000e+00     3.41000e+00     6.15500e+09     5.22500e+08     4.98700e+07     7.29300e+06     1.46000e+06     2.40211e+02     7.89000e+04     4.02000e+04
    3.41000e+00     3.42000e+00     6.40300e+09     5.43500e+08     5.18800e+07     7.58600e+06     1.51900e+06     3.12755e+02     7.82700e+04     3.99200e+04
    3.42000e+00     3.43000e+00     6.53300e+09     5.54500e+08     5.29300e+07     7.74100e+06     1.55000e+06     3.92819e+02     7.76500e+04     3.96500e+04
    3.43000e+00     3.44000e+00     6.27000e+09     5.32200e+08     5.08000e+07     7.42900e+06     1.48800e+06     4.00339e+02     7.70200e+04     3.93700e+04
    3.44000e+00     3.45000e+00     7.19400e+09     6.10700e+08     5.82900e+07     8.52400e+06     1.70700e+06     4.30363e+02     7.63900e+04     3.91000e+04
    3.45000e+00     3.46000e+00     6.49700e+09     5.51500e+08     5.26400e+07     7.69800e+06     1.54100e+06     3.42798e+02     7.57700e+04     3.88200e+04
    3.46000e+00     3.47000e+00     4.98600e+09     4.23200e+08     4.04000e+07     5.90800e+06     1.18300e+06     2.77736e+02     7.51400e+04     3.85500e+04
    3.47000e+00     3.48000e+00     3.72500e+09     3.16200e+08     3.01800e+07     4.41300e+06     8.83700e+05     3.35278e+02     7.45100e+04     3.82700e+04
    3.48000e+00     3.49000e+00     4.06400e+09     3.45000e+08     3.29300e+07     4.81600e+06     9.64200e+05     3.47793e+02     7.38900e+04     3.80000e+04
    3.49000e+00     3.50000e+00     4.08700e+09     3.46900e+08     3.31200e+07     4.84300e+06     9.69700e+05     3.30283e+02     7.32600e+04     3.77300e+04
    3.50000e+00     3.51000e+00     4.02800e+09     3.42000e+08     3.26400e+07     4.77300e+06     9.55800e+05     3.02747e+02     7.26300e+04     3.74500e+04
    3.51000e+00     3.52000e+00     3.81100e+09     3.23500e+08     3.08800e+07     4.51600e+06     9.04300e+05     3.32771e+02     7.20100e+04     3.71800e+04
    3.52000e+00     3.53000e+00     3.97000e+09     3.37000e+08     3.21600e+07     4.70400e+06     9.41800e+05     2.70235e+02     7.13800e+04     3.69000e+04
    3.53000e+00     3.54000e+00     4.07200e+09     3.45600e+08     3.29900e+07     4.82500e+06     9.66100e+05     2.97752e+02     7.07500e+04     3.66300e+04
    3.54000e+00     3.55000e+00     3.89100e+09     3.30300e+08     3.15200e+07     4.61000e+06     9.23100e+05     3.20275e+02     7.01300e+04     3.63500e+04
    3.55000e+00     3.56000e+00     4.03600e+09     3.42600e+08     3.27000e+07     4.78200e+06     9.57600e+05     2.47712e+02     6.95000e+04     3.60800e+04
    3.56000e+00     3.57000e+00     4.11500e+09     3.49300e+08     3.33400e+07     4.87600e+06     9.76400e+05     3.67809e+02     6.88700e+04     3.58000e+04
    3.57000e+00     3.58000e+00     4.09500e+09     3.47600e+08     3.31800e+07     4.85200e+06     9.71500e+05     3.57801e+02     6.82400e+04     3.55300e+04
    3.58000e+00     3.59000e+00     4.01300e+09     3.40700e+08     3.25200e+07     4.75500e+06     9.52100e+05     2.85238e+02     6.76200e+04     3.52500e+04
    3.59000e+00     3.60000e+00     4.04900e+09     3.43700e+08     3.28100e+07     4.79700e+06     9.60600e+05     4.00339e+02     6.69900e+04     3.49800e+04
    3.60000e+00     3.61000e+00     4.30400e+09     3.65400e+08     3.48700e+07     5.10000e+06     1.02100e+06     2.62715e+02     6.63800e+04     3.47000e+04
    3.61000e+00     3.62000e+00     3.88300e+09     3.29600e+08     3.14600e+07     4.60100e+06     9.21200e+05     3.15262e+02     6.57700e+04     3.44300e+04
    3.62000e+00     3.63000e+00     4.05600e+09     3.44300e+08     3.28700e+07     4.80700e+06     9.62400e+05     2.65222e+02     6.51500e+04     3.41600e+04
    3.63000e+00     3.64000e+00     4.34000e+09     3.68400e+08     3.51600e+07     5.14200e+06     1.03000e+06     3.07760e+02     6.45400e+04     3.37800e+04
    3.64000e+00     3.65000e+00     4.42700e+09     3.75800e+08     3.58700e+07     5.24500e+06     1.05000e+06     3.57801e+02     6.39300e+04     3.34000e+04
    3.65000e+00     3.66000e+00     4.42700e+09     3.75800e+08     3.58700e+07     5.24500e+06     1.05000e+06     3.25270e+02     6.33200e+04     3.30300e+04
    3.66000e+00     3.67000e+00     4.42700e+09     3.75800e+08     3.58700e+07     5.24500e+06     1.05000e+06     3.22763e+02     6.27100e+04     3.26500e+04
    3.67000e+00     3.68000e+00     4.08700e+09     3.46900e+08     3.31200e+07     4.84300e+06     9.69700e+05     3.60307e+02     6.21000e+04     3.22800e+04
    3.68000e+00     3.69000e+00     4.25300e+09     3.61000e+08     3.44600e+07     5.03900e+06     1.00900e+06     2.77736e+02     6.14900e+04     3.19000e+04
    3.69000e+00     3.70000e+00     4.21000e+09     3.57300e+08     3.41100e+07     4.98800e+06     9.98800e+05     3.50318e+02     6.08800e+04     3.15300e+04
    3.70000e+00     3.71000e+00     4.47000e+09     3.79400e+08     3.62200e+07     5.29700e+06     1.06100e+06     2.60227e+02     6.02700e+04     3.11500e+04
    3.71000e+00     3.72000e+00     4.76100e+09     4.04200e+08     3.85800e+07     5.64100e+06     1.13000e+06     4.12854e+02     5.96600e+04     3.07800e+04
    3.72000e+00     3.73000e+00     2.42100e+11     2.05500e+10     1.96200e+09     2.86800e+08     5.74400e+07     2.82731e+02     5.90400e+04     3.04000e+04
    3.73000e+00     3.74000e+00     3.94200e+09     3.34600e+08     3.19400e+07     4.67000e+06     9.35200e+05     3.15281e+02     5.84300e+04     3.00300e+04
    3.74000e+00     3.75000e+00     4.15900e+09     3.53000e+08     3.37000e+07     4.92800e+06     9.86700e+05     3.05254e+02     5.78200e+04     2.96500e+04
    3.75000e+00     3.76000e+00     4.32700e+09     3.67300e+08     3.50600e+07     5.12700e+06     1.02700e+06     2.27696e+02     5.72100e+04     2.92700e+04
    3.76000e+00     3.77000e+00     4.02100e+09     3.41300e+08     3.25800e+07     4.76400e+06     9.53900e+05     2.65222e+02     5.66000e+04     2.89000e+04
    3.77000e+00     3.78000e+00     4.50100e+09     3.82000e+08     3.64700e+07     5.33300e+06     1.06800e+06     3.47793e+02     5.59900e+04     2.85200e+04
    3.78000e+00     3.79000e+00     4.28900e+09     3.64100e+08     3.47500e+07     5.08200e+06     1.01800e+06     3.15262e+02     5.53800e+04     2.81500e+04
    3.79000e+00     3.80000e+00     4.42700e+09     3.75800e+08     3.58700e+07     5.24500e+06     1.05000e+06     2.77736e+02     5.47700e+04     2.77700e+04
    3.80000e+00     3.81000e+00     4.26100e+09     3.61700e+08     3.45200e+07     5.04900e+06     1.01100e+06     3.37784e+02     5.41600e+04     2.74000e+04
    3.81000e+00     3.82000e+00     4.37600e+09     3.71400e+08     3.54500e+07     5.18500e+06     1.03800e+06     2.50219e+02     5.35400e+04     2.70200e+04
    3.82000e+00     3.83000e+00     4.22500e+09     3.58600e+08     3.42300e+07     5.00600e+06     1.00200e+06     2.40211e+02     5.29300e+04     2.66500e+04
    3.83000e+00     3.84000e+00     4.61600e+09     3.91800e+08     3.74000e+07     5.46900e+06     1.09500e+06     2.80243e+02     5.23200e+04     2.62700e+04
    3.84000e+00     3.85000e+00     4.65900e+09     3.95500e+08     3.77500e+07     5.52000e+06     1.10500e+06     2.90251e+02     5.17100e+04     2.58900e+04
    3.85000e+00     3.86000e+00     4.52100e+09     3.83800e+08     3.66300e+07     5.35700e+06     1.07300e+06     3.75310e+02     5.11000e+04     2.55200e+04
    3.86000e+00     3.87000e+00     4.53600e+09     3.85100e+08     3.67600e+07     5.37500e+06     1.07600e+06     3.80323e+02     5.04900e+04     2.51400e+04
    3.87000e+00     3.88000e+00     4.81200e+09     4.08500e+08     3.89900e+07     5.70200e+06     1.14200e+06     3.20275e+02     4.98800e+04     2.47700e+04
    3.88000e+00     3.89000e+00     4.23800e+09     3.59700e+08     3.43400e+07     5.02100e+06     1.00500e+06     3.75329e+02     4.92700e+04     2.44600e+04
    3.89000e+00     3.90000e+00     4.82000e+09     4.09100e+08     3.90500e+07     5.71100e+06     1.14400e+06     2.87763e+02     4.87000e+04     2.41500e+04
    3.90000e+00     3.91000e+00     4.65100e+09     3.94800e+08     3.76900e+07     5.51100e+06     1.10400e+06     4.12854e+02     4.81300e+04     2.38400e+04
    3.91000e+00     3.92000e+00     5.02100e+09     4.26300e+08     4.06900e+07     5.95000e+06     1.19100e+06     3.90350e+02     4.75600e+04     2.35300e+04
    3.92000e+00     3.93000e+00     4.90700e+09     4.16500e+08     3.97600e+07     5.81400e+06     1.16400e+06     4.07841e+02     4.69900e+04     2.32200e+04
    3.93000e+00     3.94000e+00     5.02100e+09     4.26300e+08     4.06900e+07     5.95000e+06     1.19100e+06     2.70254e+02     4.64200e+04     2.29100e+04
    3.94000e+00     3.95000e+00     4.40600e+09     3.74000e+08     3.57000e+07     5.22100e+06     1.04500e+06     2.97752e+02     4.58600e+04     2.26000e+04
    3.95000e+00     3.96000e+00     4.65100e+09     3.94800e+08     3.76900e+07     5.51100e+06     1.10400e+06     2.07680e+02     4.52900e+04     2.23000e+04
    3.96000e+00     3.97000e+00     4.76100e+09     4.04200e+08     3.85800e+07     5.64100e+06     1.13000e+06     3.17769e+02     4.47200e+04     2.19900e+04
    3.97000e+00     3.98000e+00     4.75300e+09     4.03500e+08     3.85100e+07     5.63200e+06     1.12800e+06     3.25289e+02     4.41500e+04     2.16800e+04
    3.98000e+00     3.99000e+00     4.89100e+09     4.15200e+08     3.96300e+07     5.79600e+06     1.16000e+06     3.90350e+02     4.35800e+04     2.13700e+04
    3.99000e+00     4.00000e+00     4.99300e+09     4.23900e+08     4.04600e+07     5.91700e+06     1.18500e+06     2.62734e+02     4.30100e+04     2.10600e+04
    4.00000e+00     4.01000e+00     5.24900e+09     4.45500e+08     4.25300e+07     6.21900e+06     1.24500e+06     3.02766e+02     4.24400e+04     2.07500e+04
    4.01000e+00     4.02000e+00     4.91400e+09     4.17200e+08     3.98200e+07     5.82300e+06     1.16600e+06     3.20275e+02     4.18800e+04     2.04400e+04
    4.02000e+00     4.03000e+00     5.21800e+09     4.42900e+08     4.22800e+07     6.18300e+06     1.23800e+06     3.35278e+02     4.13100e+04     2.01300e+04
    4.03000e+00     4.04000e+00     5.22600e+09     4.43600e+08     4.23400e+07     6.19200e+06     1.24000e+06     3.05254e+02     4.07400e+04     1.98200e+04
    4.04000e+00     4.05000e+00     6.62000e+09     5.61900e+08     5.36400e+07     7.84400e+06     1.57100e+06     2.62734e+02     4.01700e+04     1.95100e+04
    4.05000e+00     4.06000e+00     5.39200e+09     4.57700e+08     4.36900e+07     6.38900e+06     1.27900e+06     3.40291e+02     3.96000e+04     1.92000e+04
    4.06000e+00     4.07000e+00     5.38700e+09     4.57200e+08     4.36400e+07     6.38200e+06     1.27800e+06     3.00259e+02     3.90300e+04     1.89000e+04
    4.07000e+00     4.08000e+00     5.73400e+09     4.86700e+08     4.64600e+07     6.79400e+06     1.36000e+06     2.27696e+02     3.84600e+04     1.85900e+04
    4.08000e+00     4.09000e+00     5.37900e+09     4.56600e+08     4.35800e+07     6.37300e+06     1.27600e+06     2.95246e+02     3.79000e+04     1.82800e+04
    4.09000e+00     4.10000e+00     5.53700e+09     4.70000e+08     4.48600e+07     6.56100e+06     1.31400e+06     3.67809e+02     3.73300e+04     1.79700e+04
    4.10000e+00     4.11000e+00     5.60300e+09     4.75700e+08     4.54000e+07     6.64000e+06     1.32900e+06     3.37784e+02     3.67600e+04     1.76600e+04
    4.11000e+00     4.12000e+00     5.48100e+09     4.65300e+08     4.44100e+07     6.49400e+06     1.30000e+06     3.60307e+02     3.61900e+04     1.73500e+04
    4.12000e+00     4.13000e+00     6.05300e+09     5.13800e+08     4.90400e+07     7.17200e+06     1.43600e+06     4.15379e+02     3.56200e+04     1.70400e+04
    4.13000e+00     4.14000e+00     5.82000e+09     4.94100e+08     4.71600e+07     6.89700e+06     1.38100e+06     3.90331e+02     3.50500e+04     1.67700e+04
    4.14000e+00     4.15000e+00     5.71800e+09     4.85400e+08     4.63300e+07     6.77600e+06     1.35700e+06     3.15281e+02     3.44800e+04     1.65000e+04
    4.15000e+00     4.16000e+00     5.84300e+09     4.96000e+08     4.73500e+07     6.92400e+06     1.38600e+06     3.45323e+02     3.39200e+04     1.62300e+04
    4.16000e+00     4.17000e+00     6.04500e+09     5.13200e+08     4.89800e+07     7.16300e+06     1.43400e+06     5.02926e+02     3.33500e+04     1.59600e+04
    4.17000e+00     4.18000e+00     6.45900e+09     5.48300e+08     5.23300e+07     7.65300e+06     1.53200e+06     4.05353e+02     3.28000e+04     1.56900e+04
    4.18000e+00     4.19000e+00     6.17000e+09     5.23800e+08     4.99900e+07     7.31100e+06     1.46400e+06     3.07779e+02     3.23400e+04     1.54200e+04
    4.19000e+00     4.20000e+00     6.41500e+09     5.44600e+08     5.19800e+07     7.60200e+06     1.52200e+06     3.47811e+02     3.18800e+04     1.51400e+04
    4.20000e+00     4.21000e+00     6.00900e+09     5.10100e+08     4.86900e+07     7.12100e+06     1.42600e+06     3.52806e+02     3.14100e+04     1.48700e+04
    4.21000e+00     4.22000e+00     7.00500e+09     5.94600e+08     5.67600e+07     8.30000e+06     1.66200e+06     3.57819e+02     3.09500e+04     1.46000e+04
    4.22000e+00     4.23000e+00     6.91600e+09     5.87000e+08     5.60300e+07     8.19400e+06     1.64100e+06     3.10267e+02     3.04900e+04     1.43300e+04
    4.23000e+00     4.24000e+00     6.96700e+09     5.91400e+08     5.64500e+07     8.25500e+06     1.65300e+06     3.37803e+02     3.00200e+04     1.40600e+04
    4.24000e+00     4.25000e+00     7.08400e+09     6.01300e+08     5.74000e+07     8.39400e+06     1.68100e+06     2.90251e+02     2.95600e+04     1.37900e+04
    4.25000e+00     4.26000e+00     7.12800e+09     6.05000e+08     5.77500e+07     8.44500e+06     1.69100e+06     4.15379e+02     2.91000e+04     1.35200e+04
    4.26000e+00     4.27000e+00     7.31600e+09     6.21100e+08     5.92800e+07     8.66900e+06     1.73600e+06     2.70254e+02     2.86300e+04     1.32500e+04
    4.27000e+00     4.28000e+00     7.32400e+09     6.21700e+08     5.93400e+07     8.67800e+06     1.73800e+06     3.15281e+02     2.81700e+04     1.29800e+04
    4.28000e+00     4.29000e+00     7.66400e+09     6.50500e+08     6.21000e+07     9.08100e+06     1.81800e+06     2.72742e+02     2.77100e+04     1.27100e+04
    4.29000e+00     4.30000e+00     7.73800e+09     6.56800e+08     6.27000e+07     9.16800e+06     1.83600e+06     4.80422e+02     2.72400e+04     1.24400e+04
    4.30000e+00     4.31000e+00     8.13600e+09     6.90600e+08     6.59200e+07     9.64000e+06     1.93000e+06     4.15398e+02     2.67800e+04     1.21700e+04
    4.31000e+00     4.32000e+00     8.31700e+09     7.06000e+08     6.73900e+07     9.85500e+06     1.97300e+06     3.80342e+02     2.63100e+04     1.18900e+04
    4.32000e+00     4.33000e+00     8.10800e+09     6.88200e+08     6.56900e+07     9.60700e+06     1.92400e+06     4.42934e+02     2.58500e+04     1.16200e+04
    4.33000e+00     4.34000e+00     8.41200e+09     7.14000e+08     6.81600e+07     9.96700e+06     1.99600e+06     2.92777e+02     2.53900e+04     1.13500e+04
    4.34000e+00     4.35000e+00     8.62900e+09     7.32500e+08     6.99100e+07     1.02200e+07     2.04700e+06     3.87862e+02     2.49200e+04     1.10800e+04
    4.35000e+00     4.36000e+00     9.29000e+09     7.88600e+08     7.52700e+07     1.10100e+07     2.20400e+06     3.55331e+02     2.44600e+04     1.08100e+04
    4.36000e+00     4.37000e+00     8.94300e+09     7.59100e+08     7.24600e+07     1.06000e+07     2.12200e+06     4.02865e+02     2.40000e+04     1.05400e+04
    4.37000e+00     4.38000e+00     9.02900e+09     7.66500e+08     7.31600e+07     1.07000e+07     2.14200e+06     2.45243e+02     2.35300e+04     1.02700e+04
    4.38000e+00     4.39000e+00     9.47900e+09     8.04600e+08     7.68000e+07     1.12300e+07     2.24900e+06     3.75329e+02     2.30700e+04     9.94300e+03
    4.39000e+00     4.40000e+00     9.85700e+09     8.36700e+08     7.98600e+07     1.16800e+07     2.33900e+06     3.20331e+02     2.26100e+04     9.61800e+03
    4.40000e+00     4.41000e+00     9.86400e+09     8.37300e+08     7.99300e+07     1.16900e+07     2.34000e+06     4.05390e+02     2.21400e+04     9.29200e+03
    4.41000e+00     4.42000e+00     1.05900e+10     8.98900e+08     8.58000e+07     1.25500e+07     2.51200e+06     3.10286e+02     2.16800e+04     8.96600e+03
    4.42000e+00     4.43000e+00     1.09000e+10     9.24900e+08     8.82800e+07     1.29100e+07     2.58500e+06     4.62950e+02     2.12200e+04     8.64100e+03
    4.43000e+00     4.44000e+00     1.17900e+10     1.00100e+09     9.55000e+07     1.39700e+07     2.79600e+06     3.65321e+02     2.07500e+04     8.31500e+03
    4.44000e+00     4.45000e+00     1.13100e+10     9.60000e+08     9.16300e+07     1.34000e+07     2.68300e+06     3.97851e+02     2.02900e+04     7.98900e+03
    4.45000e+00     4.46000e+00     1.23100e+10     1.04500e+09     9.97400e+07     1.45900e+07     2.92100e+06     3.47830e+02     1.98300e+04     7.66400e+03
    4.46000e+00     4.47000e+00     1.27900e+10     1.08600e+09     1.03700e+08     1.51600e+07     3.03600e+06     4.20393e+02     1.94400e+04     7.33800e+03
    4.47000e+00     4.48000e+00     1.26100e+10     1.07000e+09     1.02200e+08     1.49400e+07     2.99100e+06     3.47830e+02     1.91300e+04     7.01200e+03
    4.48000e+00     4.49000e+00     1.33100e+10     1.13000e+09     1.07800e+08     1.57700e+07     3.15800e+06     4.10404e+02     1.88300e+04     6.68700e+03
    4.49000e+00     4.50000e+00     1.22000e+10     1.03600e+09     9.88500e+07     1.44600e+07     2.89500e+06     4.20393e+02     1.85200e+04     6.36100e+03
    4.50000e+00     4.51000e+00     5.04400e+09     4.28200e+08     4.08700e+07     5.97700e+06     1.19700e+06     3.82868e+02     1.82200e+04     6.03500e+03
    4.51000e+00     4.52000e+00     1.18300e+09     1.00400e+08     9.58500e+06     1.40200e+06     2.80700e+05     4.67945e+02     1.79100e+04     5.71000e+03
    4.52000e+00     4.53000e+00     9.14400e+08     7.76200e+07     7.40900e+06     1.08400e+06     2.17000e+05     4.05371e+02     1.76100e+04     5.38400e+03
    4.53000e+00     4.54000e+00     7.62000e+08     6.46900e+07     6.17400e+06     9.02900e+05     1.80800e+05     4.95425e+02     1.73100e+04     5.05800e+03
    4.54000e+00     4.55000e+00     6.45900e+08     5.48300e+07     5.23300e+06     7.65300e+05     1.53200e+05     3.25326e+02     1.70000e+04     4.73300e+03
    4.55000e+00     4.56000e+00     7.25800e+08     6.16100e+07     5.88100e+06     8.60000e+05     1.72200e+05     4.85454e+02     1.67000e+04     4.40700e+03
    4.56000e+00     4.57000e+00     6.33600e+10     5.37900e+09     5.13400e+08     7.50800e+07     1.50300e+07     2.65240e+02     1.63900e+04     4.08100e+03
    4.57000e+00     4.58000e+00     6.53300e+08     5.54500e+07     5.29300e+06     7.74100e+05     1.55000e+05     3.37841e+02     1.60900e+04     3.75600e+03
    4.58000e+00     4.59000e+00     8.49100e+08     7.20800e+07     6.88000e+06     1.00600e+06     2.01400e+05     3.60326e+02     1.57800e+04     3.43000e+03
    4.59000e+00     4.60000e+00     7.33200e+08     6.22400e+07     5.94100e+06     8.68700e+05     1.74000e+05     3.15337e+02     1.54800e+04     3.10400e+03
    4.60000e+00     4.61000e+00     7.25800e+08     6.16100e+07     5.88100e+06     8.60000e+05     1.72200e+05     3.05329e+02     1.51800e+04     2.77900e+03
    4.61000e+00     4.62000e+00     6.24200e+08     5.29800e+07     5.05700e+06     7.39600e+05     1.48100e+05     3.80380e+02     1.48700e+04     2.45300e+03
    4.62000e+00     4.63000e+00     6.75000e+08     5.73000e+07     5.46900e+06     7.99800e+05     1.60100e+05     3.30321e+02     1.45700e+04     2.12700e+03
    4.63000e+00     4.64000e+00     6.60400e+08     5.60600e+07     5.35100e+06     7.82500e+05     1.56700e+05     4.67964e+02     1.42600e+04     2.07500e+03
    4.64000e+00     4.65000e+00     7.04100e+08     5.97700e+07     5.70500e+06     8.34300e+05     1.67000e+05     3.27814e+02     1.39600e+04     2.02200e+03
    4.65000e+00     4.66000e+00     7.33200e+08     6.22400e+07     5.94100e+06     8.68700e+05     1.74000e+05     2.80299e+02     1.36500e+04     1.96900e+03
    4.66000e+00     4.67000e+00     8.27400e+08     7.02300e+07     6.70400e+06     9.80400e+05     1.96300e+05     3.60326e+02     1.33500e+04     1.91700e+03
    4.67000e+00     4.68000e+00     9.29000e+08     7.88600e+07     7.52700e+06     1.10100e+06     2.20400e+05     3.57857e+02     1.30500e+04     1.86400e+03
    4.68000e+00     4.69000e+00     7.47500e+08     6.34500e+07     6.05600e+06     8.85700e+05     1.77300e+05     4.97988e+02     1.27400e+04     1.81100e+03
    4.69000e+00     4.70000e+00     6.75000e+08     5.73000e+07     5.46900e+06     7.99800e+05     1.60100e+05     4.65457e+02     1.24400e+04     1.75900e+03
    4.70000e+00     4.71000e+00     7.76600e+08     6.59200e+07     6.29200e+06     9.20200e+05     1.84200e+05     4.07897e+02     1.21300e+04     1.70600e+03
    4.71000e+00     4.72000e+00     7.54900e+08     6.40800e+07     6.11600e+06     8.94500e+05     1.79100e+05     4.75428e+02     1.18300e+04     1.65300e+03
    4.72000e+00     4.73000e+00     8.99900e+08     7.63900e+07     7.29100e+06     1.06600e+06     2.13500e+05     4.57956e+02     1.15200e+04     1.60000e+03
    4.73000e+00     4.74000e+00     7.11200e+08     6.03700e+07     5.76300e+06     8.42700e+05     1.68700e+05     4.55449e+02     1.12200e+04     1.54800e+03
    4.74000e+00     4.75000e+00     1.27700e+09     1.08400e+08     1.03500e+07     1.51400e+06     3.03100e+05     3.60345e+02     1.09200e+04     1.49500e+03
    4.75000e+00     4.76000e+00     9.65200e+08     8.19400e+07     7.82100e+06     1.14400e+06     2.29000e+05     3.82868e+02     1.07400e+04     1.44200e+03
    4.76000e+00     4.77000e+00     7.98300e+08     6.77600e+07     6.46800e+06     9.45900e+05     1.89400e+05     4.30438e+02     1.06300e+04     1.39000e+03
    4.77000e+00     4.78000e+00     9.21800e+08     7.82500e+07     7.46900e+06     1.09200e+06     2.18700e+05     4.22918e+02     1.05200e+04     1.33700e+03
    4.78000e+00     4.79000e+00     9.07300e+08     7.70200e+07     7.35100e+06     1.07500e+06     2.15300e+05     4.40390e+02     1.04100e+04     1.28400e+03
    4.79000e+00     4.80000e+00     7.91100e+08     6.71600e+07     6.41000e+06     9.37400e+05     1.87700e+05     3.82886e+02     1.03000e+04     1.23100e+03
    4.80000e+00     4.81000e+00     9.21800e+08     7.82500e+07     7.46900e+06     1.09200e+06     2.18700e+05     3.82868e+02     1.01800e+04     1.17900e+03
    4.81000e+00     4.82000e+00     9.14400e+08     7.76200e+07     7.40900e+06     1.08400e+06     2.17000e+05     4.52905e+02     1.00700e+04     1.12600e+03
    4.82000e+00     4.83000e+00     8.49100e+08     7.20800e+07     6.88000e+06     1.00600e+06     2.01400e+05     5.85534e+02     9.96100e+03     1.07300e+03
    4.83000e+00     4.84000e+00     8.63600e+08     7.33100e+07     6.99800e+06     1.02300e+06     2.04900e+05     3.32809e+02     9.84900e+03     1.02100e+03
    4.84000e+00     4.85000e+00     7.11200e+08     6.03700e+07     5.76300e+06     8.42700e+05     1.68700e+05     4.32926e+02     9.73700e+03     9.67900e+02
    4.85000e+00     4.86000e+00     7.91100e+08     6.71600e+07     6.41000e+06     9.37400e+05     1.87700e+05     4.82948e+02     9.62600e+03     9.15200e+02
    4.86000e+00     4.87000e+00     8.92700e+08     7.57800e+07     7.23300e+06     1.05800e+06     2.11800e+05     5.05470e+02     9.51400e+03     8.62500e+02
    4.87000e+00     4.88000e+00     1.04500e+09     8.87200e+07     8.46800e+06     1.23800e+06     2.48000e+05     4.87998e+02     9.40200e+03     8.09800e+02
    4.88000e+00     4.89000e+00     7.84000e+08     6.65500e+07     6.35200e+06     9.28900e+05     1.86000e+05     5.15497e+02     9.29100e+03     7.90200e+02
    4.89000e+00     4.90000e+00     8.71000e+08     7.39400e+07     7.05800e+06     1.03200e+06     2.06700e+05     3.92894e+02     9.17900e+03     7.70600e+02
    4.90000e+00     4.91000e+00     9.43500e+08     8.00900e+07     7.64500e+06     1.11800e+06     2.23900e+05     4.72921e+02     9.06800e+03     7.51000e+02
    4.91000e+00     4.92000e+00     9.79800e+08     8.31700e+07     7.93900e+06     1.16100e+06     2.32500e+05     5.15497e+02     8.95600e+03     7.31400e+02
    4.92000e+00     4.93000e+00     9.43500e+08     8.00900e+07     7.64500e+06     1.11800e+06     2.23900e+05     5.07958e+02     8.84400e+03     7.11800e+02
    4.93000e+00     4.94000e+00     1.05300e+09     8.93500e+07     8.52800e+06     1.24700e+06     2.49700e+05     4.82966e+02     8.73300e+03     6.92200e+02
    4.94000e+00     4.95000e+00     9.36400e+08     7.94900e+07     7.58700e+06     1.11000e+06     2.22200e+05     3.70353e+02     8.62100e+03     6.72600e+02
    4.95000e+00     4.96000e+00     9.58100e+08     8.13300e+07     7.76300e+06     1.13500e+06     2.27300e+05     4.27913e+02     8.50900e+03     6.53000e+02
    4.96000e+00     4.97000e+00     8.85600e+08     7.51700e+07     7.17500e+06     1.04900e+06     2.10100e+05     4.67926e+02     8.39800e+03     6.33400e+02
    4.97000e+00     4.98000e+00     9.43500e+08     8.00900e+07     7.64500e+06     1.11800e+06     2.23900e+05     5.37982e+02     8.28600e+03     6.13800e+02
    4.98000e+00     4.99000e+00     1.03100e+09     8.74800e+07     8.35000e+06     1.22100e+06     2.44500e+05     5.60524e+02     8.17400e+03     5.94200e+02
    4.99000e+00     5.00000e+00     1.00900e+09     8.56400e+07     8.17500e+06     1.19500e+06     2.39400e+05     5.05470e+02     8.06300e+03     5.74600e+02
    5.00000e+00     5.01000e+00     1.00200e+09     8.50300e+07     8.11700e+06     1.18700e+06     2.37700e+05     4.25406e+02     7.95100e+03     5.55000e+02
    5.01000e+00     5.02000e+00     1.08100e+09     9.18000e+07     8.76200e+06     1.28100e+06     2.56600e+05     4.42916e+02     7.83900e+03     5.35400e+02
    5.02000e+00     5.03000e+00     1.25600e+09     1.06600e+08     1.01700e+07     1.48800e+06     2.97900e+05     4.02865e+02     7.72800e+03     5.15800e+02
    5.03000e+00     5.04000e+00     1.12500e+09     9.55000e+07     9.11600e+06     1.33300e+06     2.66900e+05     5.38038e+02     7.61600e+03     4.96200e+02
    5.04000e+00     5.05000e+00     1.43700e+09     1.22000e+08     1.16400e+07     1.70300e+06     3.40900e+05     5.00457e+02     7.57300e+03     4.76600e+02
    5.05000e+00     5.06000e+00     1.36400e+09     1.15800e+08     1.10600e+07     1.61700e+06     3.23700e+05     4.42953e+02     7.53800e+03     4.57000e+02
    5.06000e+00     5.07000e+00     1.36400e+09     1.15800e+08     1.10600e+07     1.61700e+06     3.23700e+05     4.82948e+02     7.50300e+03     4.37400e+02
    5.07000e+00     5.08000e+00     1.50200e+09     1.27500e+08     1.21700e+07     1.78000e+06     3.56400e+05     5.18791e+04     7.46800e+03     4.17800e+02
    5.08000e+00     5.09000e+00     1.12500e+09     9.55000e+07     9.11600e+06     1.33300e+06     2.66900e+05     5.83047e+02     7.43200e+03     3.98200e+02
    5.09000e+00     5.10000e+00     1.21900e+09     1.03500e+08     9.87900e+06     1.44500e+06     2.89300e+05     4.37921e+02     7.39700e+03     3.78600e+02
    5.10000e+00     5.11000e+00     1.14000e+09     9.67400e+07     9.23400e+06     1.35000e+06     2.70400e+05     4.50417e+02     7.36200e+03     3.59000e+02
    5.11000e+00     5.12000e+00     1.39400e+09     1.18300e+08     1.12900e+07     1.65100e+06     3.30600e+05     5.63012e+02     7.32700e+03     3.39400e+02
    5.12000e+00     5.13000e+00     1.65500e+09     1.40500e+08     1.34100e+07     1.96100e+06     3.92600e+05     4.42916e+02     7.29100e+03     3.19800e+02
    5.13000e+00     5.14000e+00     1.45900e+09     1.23800e+08     1.18200e+07     1.72900e+06     3.46100e+05     3.80342e+02     7.25600e+03     3.15200e+02
    5.14000e+00     5.15000e+00     1.45900e+09     1.23800e+08     1.18200e+07     1.72900e+06     3.46100e+05     5.27956e+02     7.22100e+03     3.10600e+02
    5.15000e+00     5.16000e+00     1.44400e+09     1.22600e+08     1.17000e+07     1.71100e+06     3.42700e+05     6.10601e+02     7.18600e+03     3.05900e+02
    5.16000e+00     5.17000e+00     1.38600e+09     1.17700e+08     1.12300e+07     1.64300e+06     3.28900e+05     4.00377e+02     7.15000e+03     3.01300e+02
    5.17000e+00     5.18000e+00     1.35700e+09     1.15200e+08     1.10000e+07     1.60800e+06     3.22000e+05     4.97950e+02     7.11500e+03     2.96600e+02
    5.18000e+00     5.19000e+00     1.54600e+09     1.31200e+08     1.25300e+07     1.83200e+06     3.66800e+05     6.43057e+02     7.08000e+03     2.92000e+02
    5.19000e+00     5.20000e+00     1.69100e+09     1.43500e+08     1.37000e+07     2.00400e+06     4.01200e+05     5.40489e+02     7.04500e+03     2.87400e+02
    5.20000e+00     5.21000e+00     1.69100e+09     1.43500e+08     1.37000e+07     2.00400e+06     4.01200e+05     5.02964e+02     7.01000e+03     2.82700e+02
    5.21000e+00     5.22000e+00     1.51000e+09     1.28200e+08     1.22300e+07     1.78900e+06     3.58200e+05     5.53023e+02     6.97400e+03     2.78100e+02
    5.22000e+00     5.23000e+00     1.64800e+09     1.39900e+08     1.33500e+07     1.95200e+06     3.90900e+05     5.28012e+02     6.93900e+03     2.73400e+02
    5.23000e+00     5.24000e+00     1.82900e+09     1.55300e+08     1.48200e+07     2.16700e+06     4.34000e+05     5.45502e+02     6.90400e+03     2.68800e+02
    5.24000e+00     5.25000e+00     1.80700e+09     1.53400e+08     1.46400e+07     2.14100e+06     4.28800e+05     6.08057e+02     6.86900e+03     2.64200e+02
    5.25000e+00     5.26000e+00     1.95200e+09     1.65700e+08     1.58200e+07     2.31300e+06     4.63200e+05     5.83065e+02     6.83300e+03     2.59500e+02
    5.26000e+00     5.27000e+00     1.76400e+09     1.49700e+08     1.42900e+07     2.09000e+06     4.18500e+05     4.60425e+02     6.79800e+03     2.54900e+02
    5.27000e+00     5.28000e+00     1.79300e+09     1.52200e+08     1.45300e+07     2.12400e+06     4.25400e+05     4.05390e+02     6.76300e+03     2.50200e+02
    5.28000e+00     5.29000e+00     1.96000e+09     1.66300e+08     1.58800e+07     2.32200e+06     4.64900e+05     5.45502e+02     6.72800e+03     2.45600e+02
    5.29000e+00     5.30000e+00     2.27900e+09     1.93500e+08     1.84700e+07     2.70000e+06     5.40700e+05     5.15478e+02     6.69200e+03     2.41000e+02
    5.30000e+00     5.31000e+00     2.29300e+09     1.94700e+08     1.85800e+07     2.71800e+06     5.44100e+05     6.08076e+02     6.65700e+03     2.36300e+02
    5.31000e+00     5.32000e+00     2.11900e+09     1.79900e+08     1.71700e+07     2.51100e+06     5.02800e+05     4.70452e+02     6.62200e+03     2.31700e+02
    5.32000e+00     5.33000e+00     2.62700e+09     2.23000e+08     2.12800e+07     3.11300e+06     6.23200e+05     5.75545e+02     6.58900e+03     2.27000e+02
    5.33000e+00     5.34000e+00     1.89400e+09     1.60800e+08     1.53500e+07     2.24500e+06     4.49500e+05     6.08057e+02     6.57700e+03     2.22400e+02
    5.34000e+00     5.35000e+00     2.54000e+08     2.15600e+07     2.05800e+06     3.01000e+05     6.02700e+04     6.05569e+02     6.56400e+03     2.20500e+02
    5.35000e+00     5.36000e+00     4.35500e+07     3.69700e+06     3.52900e+05     5.16000e+04     1.03300e+04     7.90689e+02     6.55100e+03     2.18800e+02
    5.36000e+00     5.37000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     5.73001e+02     6.53800e+03     2.17200e+02
    5.37000e+00     5.38000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     6.08076e+02     6.52500e+03     2.15600e+02
    5.38000e+00     5.39000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     6.98129e+02     6.51200e+03     2.13900e+02
    5.39000e+00     5.40000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.30580e+02     6.49900e+03     2.12300e+02
    5.40000e+00     5.41000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     5.88041e+02     6.48600e+03     2.10600e+02
    5.41000e+00     5.42000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     7.43137e+02     6.47300e+03     2.09000e+02
    5.42000e+00     5.43000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     6.78132e+02     6.46000e+03     2.07400e+02
    5.43000e+00     5.44000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.15558e+02     6.44700e+03     2.05700e+02
    5.44000e+00     5.45000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.08038e+02     6.43400e+03     2.04100e+02
    5.45000e+00     5.46000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.20732e+02     6.42100e+03     2.02400e+02
    5.46000e+00     5.47000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     7.85676e+02     6.40800e+03     2.00800e+02
    5.47000e+00     5.48000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     6.48089e+02     6.39500e+03     1.99200e+02
    5.48000e+00     5.49000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     7.33148e+02     6.38200e+03     1.97500e+02
    5.49000e+00     5.50000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     7.83207e+02     6.36900e+03     1.95900e+02
    5.50000e+00     5.51000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     9.18306e+02     6.35600e+03     1.94200e+02
    5.51000e+00     5.52000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     6.80601e+02     6.34300e+03     1.92600e+02
    5.52000e+00     5.53000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.13052e+02     6.33000e+03     1.91000e+02
    5.53000e+00     5.54000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     6.50577e+02     6.31700e+03     1.89300e+02
    5.54000e+00     5.55000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     7.65697e+02     6.30400e+03     1.87700e+02
    5.55000e+00     5.56000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     8.53263e+02     6.29100e+03     1.86100e+02
    5.56000e+00     5.57000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     6.95604e+02     6.27800e+03     1.84400e+02
    5.57000e+00     5.58000e+00     5.08000e+07     4.31200e+06     4.11600e+05     6.02000e+04     1.20500e+04     1.01087e+03     6.26600e+03     1.82800e+02
    5.58000e+00     5.59000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     7.40668e+02     6.25300e+03     1.81100e+02
    5.59000e+00     5.60000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.85695e+02     6.24000e+03     1.79500e+02
    5.60000e+00     5.61000e+00     3.63000e+07     3.08200e+06     2.94100e+05     4.30100e+04     8.61300e+03     7.20633e+02     6.22700e+03     1.77900e+02
    5.61000e+00     5.62000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     9.20812e+02     6.21400e+03     1.76200e+02
    5.62000e+00     5.63000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.28196e+02     6.20400e+03     1.74600e+02
    5.63000e+00     5.64000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.95863e+02     6.19300e+03     1.72900e+02
    5.64000e+00     5.65000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     9.28314e+02     6.18200e+03     1.71300e+02
    5.65000e+00     5.66000e+00     3.63000e+07     3.08200e+06     2.94100e+05     4.30100e+04     8.61300e+03     1.00838e+03     6.17200e+03     1.69700e+02
    5.66000e+00     5.67000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.28314e+02     6.16100e+03     1.68000e+02
    5.67000e+00     5.68000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     1.06343e+03     6.15000e+03     1.66400e+02
    5.68000e+00     5.69000e+00     3.63000e+07     3.08200e+06     2.94100e+05     4.30100e+04     8.61300e+03     9.28295e+02     6.13900e+03     1.64800e+02
    5.69000e+00     5.70000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     8.33228e+02     6.12900e+03     1.63100e+02
    5.70000e+00     5.71000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.25607e+03     6.11800e+03     1.61500e+02
    5.71000e+00     5.72000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     1.08842e+03     6.10700e+03     1.59800e+02
    5.72000e+00     5.73000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     1.05092e+03     6.09700e+03     1.58200e+02
    5.73000e+00     5.74000e+00     2.90300e+07     2.46400e+06     2.35200e+05     3.43900e+04     6.88700e+03     1.13846e+03     6.08600e+03     1.56600e+02
    5.74000e+00     5.75000e+00     2.17700e+07     1.84800e+06     1.76400e+05     2.58000e+04     5.16600e+03     1.07344e+03     6.07500e+03     1.54900e+02
    5.75000e+00     5.76000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37366e+03     6.06400e+03     1.53300e+02
    5.76000e+00     5.77000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     1.06341e+03     6.05400e+03     1.51600e+02
    5.77000e+00     5.78000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     1.36115e+03     6.04300e+03     1.50000e+02
    5.78000e+00     5.79000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     1.29861e+03     6.03200e+03     1.48400e+02
    5.79000e+00     5.80000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.28108e+03     6.02200e+03     1.46700e+02
    5.80000e+00     5.81000e+00     2.90300e+07     2.46400e+06     2.35200e+05     3.43900e+04     6.88700e+03     1.63636e+03     6.01100e+03     1.45100e+02
    5.81000e+00     5.82000e+00     2.90300e+07     2.46400e+06     2.35200e+05     3.43900e+04     6.88700e+03     1.62886e+03     6.00000e+03     1.43400e+02
    5.82000e+00     5.83000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.69640e+03     5.98900e+03     1.41800e+02
    5.83000e+00     5.84000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     1.43874e+03     5.97900e+03     1.40200e+02
    5.84000e+00     5.85000e+00     1.45200e+07     1.23200e+06     1.17600e+05     1.72000e+04     3.44400e+03     1.72145e+03     5.96800e+03     1.38500e+02
    5.85000e+00     5.86000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.60745e+02     5.95700e+03     1.36900e+02
    5.86000e+00     5.87000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.42694e+02     5.94700e+03     1.35300e+02
    5.87000e+00     5.88000e+00     7.25800e+06     6.16100e+05     5.88100e+04     8.60000e+03     1.72200e+03     3.50749e+01     5.93600e+03     1.33600e+02
    5.88000e+00     5.89000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01150e+01     5.92500e+03     1.32000e+02
    5.89000e+00     5.90000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76084e+01     5.91400e+03     1.30300e+02
    5.90000e+00     5.91000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.90500e+03     1.28700e+02
    5.91000e+00     5.92000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     5.89600e+03     1.27100e+02
    5.92000e+00     5.93000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.88700e+03     1.25400e+02
    5.93000e+00     5.94000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.87900e+03     1.24300e+02
    5.94000e+00     5.95000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.87000e+03     1.23500e+02
    5.95000e+00     5.96000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.86100e+03     1.22700e+02
    5.96000e+00     5.97000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00535e+01     5.85300e+03     1.21900e+02
    5.97000e+00     5.98000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.84400e+03     1.21100e+02
    5.98000e+00     5.99000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.83500e+03     1.20400e+02
    5.99000e+00     6.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.82600e+03     1.19600e+02
    6.00000e+00     6.01000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.81800e+03     1.18800e+02
    6.01000e+00     6.02000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00535e+01     5.80900e+03     1.18000e+02
    6.02000e+00     6.03000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.80000e+03     1.17200e+02
    6.03000e+00     6.04000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.79200e+03     1.16400e+02
    6.04000e+00     6.05000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.78300e+03     1.15600e+02
    6.05000e+00     6.06000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.77400e+03     1.14800e+02
    6.06000e+00     6.07000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.76500e+03     1.14000e+02
    6.07000e+00     6.08000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.75700e+03     1.13200e+02
    6.08000e+00     6.09000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.74800e+03     1.12500e+02
    6.09000e+00     6.10000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.73900e+03     1.11700e+02
    6.10000e+00     6.11000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.73000e+03     1.10900e+02
    6.11000e+00     6.12000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.72200e+03     1.10100e+02
    6.12000e+00     6.13000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.71300e+03     1.09300e+02
    6.13000e+00     6.14000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     5.70400e+03     1.08500e+02
    6.14000e+00     6.15000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50669e+01     5.69600e+03     1.07700e+02
    6.15000e+00     6.16000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     5.68700e+03     1.06900e+02
    6.16000e+00     6.17000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25602e+01     5.67800e+03     1.06100e+02
    6.17000e+00     6.18000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.66900e+03     1.05300e+02
    6.18000e+00     6.19000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.66100e+03     1.04600e+02
    6.19000e+00     6.20000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.65100e+03     1.03800e+02
    6.20000e+00     6.21000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.64100e+03     1.03000e+02
    6.21000e+00     6.22000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     5.63100e+03     1.02200e+02
    6.22000e+00     6.23000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.62100e+03     1.01400e+02
    6.23000e+00     6.24000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50669e+01     5.61100e+03     1.00600e+02
    6.24000e+00     6.25000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.60100e+03     9.98100e+01
    6.25000e+00     6.26000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.59100e+03     9.90200e+01
    6.26000e+00     6.27000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.58000e+03     9.82300e+01
    6.27000e+00     6.28000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.57000e+03     9.74400e+01
    6.28000e+00     6.29000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     5.56000e+03     9.66500e+01
    6.29000e+00     6.30000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.55000e+03     9.58600e+01
    6.30000e+00     6.31000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     5.54000e+03     9.50700e+01
    6.31000e+00     6.32000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.53000e+03     9.42800e+01
    6.32000e+00     6.33000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.52000e+03     9.34900e+01
    6.33000e+00     6.34000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00535e+01     5.51000e+03     9.27000e+01
    6.34000e+00     6.35000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.50000e+03     9.19100e+01
    6.35000e+00     6.36000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.49000e+03     9.11200e+01
    6.36000e+00     6.37000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.48000e+03     9.03300e+01
    6.37000e+00     6.38000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.47000e+03     8.95400e+01
    6.38000e+00     6.39000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.46000e+03     8.87500e+01
    6.39000e+00     6.40000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.45000e+03     8.79600e+01
    6.40000e+00     6.41000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.44000e+03     8.71700e+01
    6.41000e+00     6.42000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.42900e+03     8.63800e+01
    6.42000e+00     6.43000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.41900e+03     8.55900e+01
    6.43000e+00     6.44000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.40900e+03     8.48000e+01
    6.44000e+00     6.45000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.39900e+03     8.40100e+01
    6.45000e+00     6.46000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.38900e+03     8.32200e+01
    6.46000e+00     6.47000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.37900e+03     8.24300e+01
    6.47000e+00     6.48000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.36900e+03     8.16400e+01
    6.48000e+00     6.49000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     5.35800e+03     8.09100e+01
    6.49000e+00     6.50000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.34800e+03     8.03500e+01
    6.50000e+00     6.51000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.33700e+03     7.97900e+01
    6.51000e+00     6.52000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.32700e+03     7.92300e+01
    6.52000e+00     6.53000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.31600e+03     7.86700e+01
    6.53000e+00     6.54000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.30500e+03     7.81100e+01
    6.54000e+00     6.55000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.29500e+03     7.75500e+01
    6.55000e+00     6.56000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.28400e+03     7.69900e+01
    6.56000e+00     6.57000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     5.27400e+03     7.64300e+01
    6.57000e+00     6.58000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.26300e+03     7.58700e+01
    6.58000e+00     6.59000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.25300e+03     7.53100e+01
    6.59000e+00     6.60000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.24200e+03     7.47500e+01
    6.60000e+00     6.61000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     5.23100e+03     7.41900e+01
    6.61000e+00     6.62000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.22100e+03     7.36300e+01
    6.62000e+00     6.63000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.21000e+03     7.30700e+01
    6.63000e+00     6.64000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25602e+01     5.20000e+03     7.25100e+01
    6.64000e+00     6.65000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.18900e+03     7.19400e+01
    6.65000e+00     6.66000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.17800e+03     7.13800e+01
    6.66000e+00     6.67000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.16800e+03     7.08200e+01
    6.67000e+00     6.68000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25602e+01     5.15700e+03     7.02600e+01
    6.68000e+00     6.69000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.14700e+03     6.97000e+01
    6.69000e+00     6.70000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     5.13600e+03     6.91400e+01
    6.70000e+00     6.71000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     5.12500e+03     6.85800e+01
    6.71000e+00     6.72000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.11500e+03     6.80200e+01
    6.72000e+00     6.73000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.10400e+03     6.74600e+01
    6.73000e+00     6.74000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.09400e+03     6.69000e+01
    6.74000e+00     6.75000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.08300e+03     6.63400e+01
    6.75000e+00     6.76000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.07200e+03     6.57800e+01
    6.76000e+00     6.77000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     5.06200e+03     6.52200e+01
    6.77000e+00     6.78000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     5.05200e+03     6.46600e+01
    6.78000e+00     6.79000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     5.04200e+03     6.41000e+01
    6.79000e+00     6.80000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     5.03100e+03     6.35400e+01
    6.80000e+00     6.81000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     5.02100e+03     6.29800e+01
    6.81000e+00     6.82000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     5.01100e+03     6.24100e+01
    6.82000e+00     6.83000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.75736e+01     5.00100e+03     6.18500e+01
    6.83000e+00     6.84000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.99100e+03     6.12900e+01
    6.84000e+00     6.85000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.98100e+03     6.07300e+01
    6.85000e+00     6.86000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25602e+01     4.97000e+03     6.01700e+01
    6.86000e+00     6.87000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     4.96000e+03     5.96100e+01
    6.87000e+00     6.88000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     4.95000e+03     5.90500e+01
    6.88000e+00     6.89000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.94000e+03     5.84900e+01
    6.89000e+00     6.90000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.93000e+03     5.79300e+01
    6.90000e+00     6.91000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.91900e+03     5.73700e+01
    6.91000e+00     6.92000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.90900e+03     5.68100e+01
    6.92000e+00     6.93000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.89900e+03     5.62500e+01
    6.93000e+00     6.94000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     4.88900e+03     5.56900e+01
    6.94000e+00     6.95000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.87900e+03     5.51300e+01
    6.95000e+00     6.96000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.86900e+03     5.45700e+01
    6.96000e+00     6.97000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.85800e+03     5.40100e+01
    6.97000e+00     6.98000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     4.84800e+03     5.34500e+01
    6.98000e+00     6.99000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     4.83800e+03     5.28900e+01
    6.99000e+00     7.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     4.82800e+03     5.23200e+01
    7.00000e+00     7.01000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.81800e+03     5.17600e+01
    7.01000e+00     7.02000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.80800e+03     5.12000e+01
    7.02000e+00     7.03000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.79700e+03     5.06400e+01
    7.03000e+00     7.04000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.78700e+03     5.00800e+01
    7.04000e+00     7.05000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.77700e+03     4.95200e+01
    7.05000e+00     7.06000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.76700e+03     4.89600e+01
    7.06000e+00     7.07000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.75800e+03     4.84000e+01
    7.07000e+00     7.08000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.74800e+03     4.78400e+01
    7.08000e+00     7.09000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.73900e+03     4.76900e+01
    7.09000e+00     7.10000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.72900e+03     4.75400e+01
    7.10000e+00     7.11000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.71900e+03     4.73800e+01
    7.11000e+00     7.12000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25602e+01     4.71000e+03     4.72300e+01
    7.12000e+00     7.13000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.70000e+03     4.70800e+01
    7.13000e+00     7.14000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.69100e+03     4.69300e+01
    7.14000e+00     7.15000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.68100e+03     4.67800e+01
    7.15000e+00     7.16000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     4.67200e+03     4.66300e+01
    7.16000e+00     7.17000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     4.66200e+03     4.64800e+01
    7.17000e+00     7.18000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.65300e+03     4.63300e+01
    7.18000e+00     7.19000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.64300e+03     4.61800e+01
    7.19000e+00     7.20000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.63400e+03     4.60300e+01
    7.20000e+00     7.21000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.62400e+03     4.58800e+01
    7.21000e+00     7.22000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     4.61500e+03     4.57300e+01
    7.22000e+00     7.23000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.60500e+03     4.55800e+01
    7.23000e+00     7.24000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.59600e+03     4.54300e+01
    7.24000e+00     7.25000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.58600e+03     4.52800e+01
    7.25000e+00     7.26000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.57700e+03     4.51300e+01
    7.26000e+00     7.27000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     4.56700e+03     4.49800e+01
    7.27000e+00     7.28000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.55800e+03     4.48300e+01
    7.28000e+00     7.29000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     4.54800e+03     4.46800e+01
    7.29000e+00     7.30000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.53900e+03     4.45300e+01
    7.30000e+00     7.31000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.52900e+03     4.43800e+01
    7.31000e+00     7.32000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.51900e+03     4.42300e+01
    7.32000e+00     7.33000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     4.51000e+03     4.40800e+01
    7.33000e+00     7.34000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     4.50000e+03     4.39300e+01
    7.34000e+00     7.35000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.00803e+01     4.49200e+03     4.37800e+01
    7.35000e+00     7.36000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.50936e+01     4.48300e+03     4.36300e+01
    7.36000e+00     7.37000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.47500e+03     4.34800e+01
    7.37000e+00     7.38000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.46700e+03     4.33300e+01
    7.38000e+00     7.39000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.45800e+03     4.31800e+01
    7.39000e+00     7.40000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.45000e+03     4.30300e+01
    7.40000e+00     7.41000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.44100e+03     4.28800e+01
    7.41000e+00     7.42000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     4.43300e+03     4.27300e+01
    7.42000e+00     7.43000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.42500e+03     4.25800e+01
    7.43000e+00     7.44000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25870e+01     4.41600e+03     4.24300e+01
    7.44000e+00     7.45000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     4.40800e+03     4.22700e+01
    7.45000e+00     7.46000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.39900e+03     4.21200e+01
    7.46000e+00     7.47000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     4.39100e+03     4.19700e+01
    7.47000e+00     7.48000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.38300e+03     4.18200e+01
    7.48000e+00     7.49000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.37400e+03     4.16700e+01
    7.49000e+00     7.50000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     4.36600e+03     4.15200e+01
    7.50000e+00     7.51000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.35700e+03     4.13700e+01
    7.51000e+00     7.52000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.34900e+03     4.12200e+01
    7.52000e+00     7.53000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.34100e+03     4.10700e+01
    7.53000e+00     7.54000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     4.33200e+03     4.09200e+01
    7.54000e+00     7.55000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.32400e+03     4.07700e+01
    7.55000e+00     7.56000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     4.31500e+03     4.06200e+01
    7.56000e+00     7.57000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     4.30700e+03     4.04700e+01
    7.57000e+00     7.58000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     4.29900e+03     4.03200e+01
    7.58000e+00     7.59000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.29000e+03     4.01700e+01
    7.59000e+00     7.60000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.28200e+03     4.00200e+01
    7.60000e+00     7.61000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.27400e+03     3.98700e+01
    7.61000e+00     7.62000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.26500e+03     3.97200e+01
    7.62000e+00     7.63000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     4.25700e+03     3.95700e+01
    7.63000e+00     7.64000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     4.24700e+03     3.94200e+01
    7.64000e+00     7.65000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     4.23800e+03     3.92700e+01
    7.65000e+00     7.66000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     4.22900e+03     3.91200e+01
    7.66000e+00     7.67000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.21900e+03     3.89700e+01
    7.67000e+00     7.68000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.21000e+03     3.88200e+01
    7.68000e+00     7.69000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     4.20100e+03     3.86700e+01
    7.69000e+00     7.70000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     4.19100e+03     3.85200e+01
    7.70000e+00     7.71000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.18200e+03     3.83700e+01
    7.71000e+00     7.72000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.17300e+03     3.82200e+01
    7.72000e+00     7.73000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.16300e+03     3.80700e+01
    7.73000e+00     7.74000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.15400e+03     3.79200e+01
    7.74000e+00     7.75000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.14500e+03     3.77700e+01
    7.75000e+00     7.76000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00535e+01     4.13500e+03     3.76200e+01
    7.76000e+00     7.77000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.12600e+03     3.74700e+01
    7.77000e+00     7.78000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50669e+01     4.11700e+03     3.73200e+01
    7.78000e+00     7.79000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.10700e+03     3.71600e+01
    7.79000e+00     7.80000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.09800e+03     3.70100e+01
    7.80000e+00     7.81000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     4.08900e+03     3.68600e+01
    7.81000e+00     7.82000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     4.07900e+03     3.67100e+01
    7.82000e+00     7.83000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.07000e+03     3.65600e+01
    7.83000e+00     7.84000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     4.06100e+03     3.64100e+01
    7.84000e+00     7.85000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.05100e+03     3.62600e+01
    7.85000e+00     7.86000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     4.04200e+03     3.61100e+01
    7.86000e+00     7.87000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     4.03300e+03     3.59600e+01
    7.87000e+00     7.88000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     4.02300e+03     3.58400e+01
    7.88000e+00     7.89000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     4.01400e+03     3.57300e+01
    7.89000e+00     7.90000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     4.00500e+03     3.56100e+01
    7.90000e+00     7.91000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.99500e+03     3.54900e+01
    7.91000e+00     7.92000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     3.98600e+03     3.53700e+01
    7.92000e+00     7.93000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     3.97600e+03     3.52600e+01
    7.93000e+00     7.94000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.96700e+03     3.51400e+01
    7.94000e+00     7.95000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01070e+01     3.95800e+03     3.50200e+01
    7.95000e+00     7.96000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.94800e+03     3.49100e+01
    7.96000e+00     7.97000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     3.93900e+03     3.47900e+01
    7.97000e+00     7.98000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     3.92900e+03     3.46700e+01
    7.98000e+00     7.99000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.92000e+03     3.45500e+01
    7.99000e+00     8.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.91000e+03     3.44400e+01
    8.00000e+00     8.01000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.90100e+03     3.43200e+01
    8.01000e+00     8.02000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.89200e+03     3.42000e+01
    8.02000e+00     8.03000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.88200e+03     3.40900e+01
    8.03000e+00     8.04000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.87300e+03     3.39700e+01
    8.04000e+00     8.05000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     3.86300e+03     3.38500e+01
    8.05000e+00     8.06000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.85400e+03     3.37300e+01
    8.06000e+00     8.07000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.84400e+03     3.36200e+01
    8.07000e+00     8.08000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.83500e+03     3.35000e+01
    8.08000e+00     8.09000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     3.82600e+03     3.33800e+01
    8.09000e+00     8.10000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     3.81600e+03     3.32600e+01
    8.10000e+00     8.11000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.80700e+03     3.31500e+01
    8.11000e+00     8.12000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     3.79700e+03     3.30300e+01
    8.12000e+00     8.13000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.78800e+03     3.29100e+01
    8.13000e+00     8.14000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     3.77800e+03     3.28000e+01
    8.14000e+00     8.15000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     3.76900e+03     3.26800e+01
    8.15000e+00     8.16000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.52274e+01     3.76000e+03     3.25600e+01
    8.16000e+00     8.17000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.75000e+03     3.24400e+01
    8.17000e+00     8.18000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.74100e+03     3.23300e+01
    8.18000e+00     8.19000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.73100e+03     3.22100e+01
    8.19000e+00     8.20000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.72200e+03     3.20900e+01
    8.20000e+00     8.21000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76538e+01     3.71200e+03     3.19800e+01
    8.21000e+00     8.22000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.70200e+03     3.18600e+01
    8.22000e+00     8.23000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.69100e+03     3.17400e+01
    8.23000e+00     8.24000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     3.68100e+03     3.16200e+01
    8.24000e+00     8.25000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     3.67000e+03     3.15100e+01
    8.25000e+00     8.26000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.76271e+01     3.66000e+03     3.13900e+01
    8.26000e+00     8.27000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26137e+01     3.64900e+03     3.12700e+01
    8.27000e+00     8.28000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     3.63900e+03     3.11500e+01
    8.28000e+00     8.29000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+01     3.62800e+03     3.10400e+01
    8.29000e+00     8.30000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.77074e+01     3.61800e+03     3.09200e+01
    8.30000e+00     8.31000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.60700e+03     3.08000e+01
    8.31000e+00     8.32000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26405e+01     3.59700e+03     3.06900e+01
    8.32000e+00     8.33000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.27207e+01     3.58600e+03     3.05700e+01
    8.33000e+00     8.34000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05281e+02     3.57600e+03     3.04500e+01
    8.34000e+00     8.35000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.56500e+03     3.03300e+01
    8.35000e+00     8.36000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.55500e+03     3.02200e+01
    8.36000e+00     8.37000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.54400e+03     3.01000e+01
    8.37000e+00     8.38000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.53400e+03     2.99800e+01
    8.38000e+00     8.39000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.52300e+03     2.98700e+01
    8.39000e+00     8.40000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     3.51300e+03     2.97500e+01
    8.40000e+00     8.41000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76003e+01     3.50200e+03     2.96300e+01
    8.41000e+00     8.42000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.49200e+03     2.95100e+01
    8.42000e+00     8.43000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.48100e+03     2.94000e+01
    8.43000e+00     8.44000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.47100e+03     2.92800e+01
    8.44000e+00     8.45000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     3.46100e+03     2.91600e+01
    8.45000e+00     8.46000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     3.45000e+03     2.90500e+01
    8.46000e+00     8.47000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.77074e+01     3.44000e+03     2.89300e+01
    8.47000e+00     8.48000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.42900e+03     2.88100e+01
    8.48000e+00     8.49000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.41900e+03     2.86900e+01
    8.49000e+00     8.50000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.40900e+03     2.85800e+01
    8.50000e+00     8.51000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.27207e+01     3.39900e+03     2.84600e+01
    8.51000e+00     8.52000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.39000e+03     2.83400e+01
    8.52000e+00     8.53000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51204e+01     3.38000e+03     2.82200e+01
    8.53000e+00     8.54000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01873e+01     3.37100e+03     2.81100e+01
    8.54000e+00     8.55000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.51472e+01     3.36200e+03     2.79900e+01
    8.55000e+00     8.56000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.35200e+03     2.78700e+01
    8.56000e+00     8.57000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     3.34300e+03     2.77600e+01
    8.57000e+00     8.58000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.10111e+04     3.33300e+03     2.76400e+01
    8.58000e+00     8.59000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     3.32400e+03     2.75200e+01
    8.59000e+00     8.60000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.31400e+03     2.74000e+01
    8.60000e+00     8.61000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.30500e+03     2.72900e+01
    8.61000e+00     8.62000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.29600e+03     2.71700e+01
    8.62000e+00     8.63000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.02140e+01     3.28600e+03     2.70500e+01
    8.63000e+00     8.64000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.27700e+03     2.69400e+01
    8.64000e+00     8.65000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.26700e+03     2.68200e+01
    8.65000e+00     8.66000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.77074e+01     3.25800e+03     2.67000e+01
    8.66000e+00     8.67000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76806e+01     3.24800e+03     2.65800e+01
    8.67000e+00     8.68000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51739e+01     3.23900e+03     2.64700e+01
    8.68000e+00     8.69000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26672e+01     3.23000e+03     2.63500e+01
    8.69000e+00     8.70000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.22000e+03     2.62300e+01
    8.70000e+00     8.71000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.21100e+03     2.61100e+01
    8.71000e+00     8.72000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01605e+01     3.20100e+03     2.60000e+01
    8.72000e+00     8.73000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10294e+02     3.19200e+03     2.58800e+01
    8.73000e+00     8.74000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26940e+01     3.18200e+03     2.57600e+01
    8.74000e+00     8.75000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.27841e+02     3.17300e+03     2.56800e+01
    8.75000e+00     8.76000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.02140e+01     3.16400e+03     2.56000e+01
    8.76000e+00     8.77000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.77074e+01     3.15400e+03     2.55200e+01
    8.77000e+00     8.78000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     3.14500e+03     2.54400e+01
    8.78000e+00     8.79000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.02140e+01     3.13500e+03     2.53700e+01
    8.79000e+00     8.80000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.27207e+01     3.12400e+03     2.52900e+01
    8.80000e+00     8.81000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.02408e+01     3.11400e+03     2.52100e+01
    8.81000e+00     8.82000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.27207e+01     3.10300e+03     2.51300e+01
    8.82000e+00     8.83000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     3.09300e+03     2.50500e+01
    8.83000e+00     8.84000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.52542e+01     3.08200e+03     2.49700e+01
    8.84000e+00     8.85000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05281e+02     3.07200e+03     2.48900e+01
    8.85000e+00     8.86000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.02408e+01     3.06100e+03     2.48100e+01
    8.86000e+00     8.87000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.02408e+01     3.05100e+03     2.47300e+01
    8.87000e+00     8.88000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37868e+02     3.04100e+03     2.46500e+01
    8.88000e+00     8.89000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07788e+02     3.03000e+03     2.45700e+01
    8.89000e+00     8.90000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35361e+02     3.02000e+03     2.44900e+01
    8.90000e+00     8.91000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.12801e+02     3.00900e+03     2.44100e+01
    8.91000e+00     8.92000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.17814e+02     2.99900e+03     2.43300e+01
    8.92000e+00     8.93000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.52542e+01     2.98800e+03     2.42500e+01
    8.93000e+00     8.94000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07788e+02     2.97800e+03     2.41700e+01
    8.94000e+00     8.95000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     2.96700e+03     2.41000e+01
    8.95000e+00     8.96000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.27841e+02     2.95700e+03     2.40200e+01
    8.96000e+00     8.97000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.12801e+02     2.94700e+03     2.39400e+01
    8.97000e+00     8.98000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.27207e+01     2.93600e+03     2.38600e+01
    8.98000e+00     8.99000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35361e+02     2.92600e+03     2.37800e+01
    8.99000e+00     9.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.22828e+02     2.91500e+03     2.37000e+01
    9.00000e+00     9.01000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32855e+02     2.90500e+03     2.36200e+01
    9.01000e+00     9.02000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.22828e+02     2.89400e+03     2.35400e+01
    9.02000e+00     9.03000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.27475e+01     2.88400e+03     2.34600e+01
    9.03000e+00     9.04000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10294e+02     2.87300e+03     2.33800e+01
    9.04000e+00     9.05000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67948e+02     2.86300e+03     2.33000e+01
    9.05000e+00     9.06000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32855e+02     2.85300e+03     2.32200e+01
    9.06000e+00     9.07000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.20321e+02     2.84200e+03     2.31400e+01
    9.07000e+00     9.08000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07788e+02     2.83100e+03     2.30600e+01
    9.08000e+00     9.09000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32855e+02     2.82100e+03     2.29800e+01
    9.09000e+00     9.10000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37868e+02     2.81000e+03     2.29000e+01
    9.10000e+00     9.11000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.42881e+02     2.79900e+03     2.28300e+01
    9.11000e+00     9.12000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70455e+02     2.78900e+03     2.27500e+01
    9.12000e+00     9.13000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37868e+02     2.77800e+03     2.26700e+01
    9.13000e+00     9.14000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.57921e+02     2.76700e+03     2.25900e+01
    9.14000e+00     9.15000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.52908e+02     2.75700e+03     2.25100e+01
    9.15000e+00     9.16000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.62935e+02     2.74600e+03     2.24300e+01
    9.16000e+00     9.17000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.80482e+02     2.73500e+03     2.23500e+01
    9.17000e+00     9.18000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.72962e+02     2.72400e+03     2.22700e+01
    9.18000e+00     9.19000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35361e+02     2.71400e+03     2.21900e+01
    9.19000e+00     9.20000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.90508e+02     2.70300e+03     2.21100e+01
    9.20000e+00     9.21000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70455e+02     2.69200e+03     2.20300e+01
    9.21000e+00     9.22000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00535e+02     2.68200e+03     2.19500e+01
    9.22000e+00     9.23000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70455e+02     2.67100e+03     2.18700e+01
    9.23000e+00     9.24000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.75468e+02     2.66000e+03     2.17900e+01
    9.24000e+00     9.25000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.08055e+02     2.65000e+03     2.17100e+01
    9.25000e+00     9.26000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.90508e+02     2.63900e+03     2.16300e+01
    9.26000e+00     9.27000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.98028e+02     2.62800e+03     2.15500e+01
    9.27000e+00     9.28000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.33122e+02     2.61700e+03     2.14800e+01
    9.28000e+00     9.29000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.23095e+02     2.60700e+03     2.14000e+01
    9.29000e+00     9.30000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.20589e+02     2.59600e+03     2.13200e+01
    9.30000e+00     9.31000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.28109e+02     2.58500e+03     2.12400e+01
    9.31000e+00     9.32000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.45655e+02     2.57500e+03     2.11600e+01
    9.32000e+00     9.33000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.70722e+02     2.56400e+03     2.10800e+01
    9.33000e+00     9.34000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.53176e+02     2.55300e+03     2.10000e+01
    9.34000e+00     9.35000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.38135e+02     2.54300e+03     2.09200e+01
    9.35000e+00     9.36000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+01     2.53200e+03     2.08400e+01
    9.36000e+00     9.37000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.52007e+00     2.52200e+03     2.07600e+01
    9.37000e+00     9.38000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01338e+00     2.51200e+03     2.06800e+01
    9.38000e+00     9.39000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50200e+03     2.06000e+01
    9.39000e+00     9.40000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.49200e+03     2.05200e+01
    9.40000e+00     9.41000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.48100e+03     2.04400e+01
    9.41000e+00     9.42000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.47100e+03     2.03600e+01
    9.42000e+00     9.43000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.46100e+03     2.02800e+01
    9.43000e+00     9.44000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.45100e+03     2.02100e+01
    9.44000e+00     9.45000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.44100e+03     2.01300e+01
    9.45000e+00     9.46000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.43100e+03     2.00500e+01
    9.46000e+00     9.47000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.42100e+03     1.99700e+01
    9.47000e+00     9.48000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.41100e+03     1.98900e+01
    9.48000e+00     9.49000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.40000e+03     1.98100e+01
    9.49000e+00     9.50000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.39000e+03     1.97300e+01
    9.50000e+00     9.51000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.38000e+03     1.96500e+01
    9.51000e+00     9.52000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.37000e+03     1.95700e+01
    9.52000e+00     9.53000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.36000e+03     1.94900e+01
    9.53000e+00     9.54000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.35000e+03     1.94100e+01
    9.54000e+00     9.55000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.34000e+03     1.93300e+01
    9.55000e+00     9.56000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.33000e+03     1.92500e+01
    9.56000e+00     9.57000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.31900e+03     1.91700e+01
    9.57000e+00     9.58000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.30900e+03     1.90900e+01
    9.58000e+00     9.59000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.29900e+03     1.90100e+01
    9.59000e+00     9.60000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.28900e+03     1.89400e+01
    9.60000e+00     9.61000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.27900e+03     1.88600e+01
    9.61000e+00     9.62000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.26900e+03     1.87800e+01
    9.62000e+00     9.63000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25900e+03     1.87000e+01
    9.63000e+00     9.64000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.24900e+03     1.86200e+01
    9.64000e+00     9.65000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.23900e+03     1.85400e+01
    9.65000e+00     9.66000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.22900e+03     1.84600e+01
    9.66000e+00     9.67000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.21900e+03     1.83800e+01
    9.67000e+00     9.68000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.20800e+03     1.83000e+01
    9.68000e+00     9.69000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.19800e+03     1.82200e+01
    9.69000e+00     9.70000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.18800e+03     1.81400e+01
    9.70000e+00     9.71000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.17800e+03     1.80600e+01
    9.71000e+00     9.72000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.16800e+03     1.79800e+01
    9.72000e+00     9.73000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.15800e+03     1.79000e+01
    9.73000e+00     9.74000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.14800e+03     1.78200e+01
    9.74000e+00     9.75000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.13800e+03     1.77400e+01
    9.75000e+00     9.76000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.12800e+03     1.76600e+01
    9.76000e+00     9.77000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.11800e+03     1.75900e+01
    9.77000e+00     9.78000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.10800e+03     1.75100e+01
    9.78000e+00     9.79000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.09800e+03     1.74400e+01
    9.79000e+00     9.80000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.08800e+03     1.73700e+01
    9.80000e+00     9.81000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.07800e+03     1.73000e+01
    9.81000e+00     9.82000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.06800e+03     1.72200e+01
    9.82000e+00     9.83000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.05800e+03     1.71500e+01
    9.83000e+00     9.84000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.04800e+03     1.70800e+01
    9.84000e+00     9.85000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.03800e+03     1.70000e+01
    9.85000e+00     9.86000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.02800e+03     1.69300e+01
    9.86000e+00     9.87000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.01800e+03     1.68600e+01
    9.87000e+00     9.88000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00800e+03     1.67900e+01
    9.88000e+00     9.89000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.99800e+03     1.67100e+01
    9.89000e+00     9.90000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.98800e+03     1.66400e+01
    9.90000e+00     9.91000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.97800e+03     1.65700e+01
    9.91000e+00     9.92000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.96800e+03     1.64900e+01
    9.92000e+00     9.93000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.95800e+03     1.64200e+01
    9.93000e+00     9.94000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.94800e+03     1.63500e+01
    9.94000e+00     9.95000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.93800e+03     1.62800e+01
    9.95000e+00     9.96000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.92900e+03     1.62000e+01
    9.96000e+00     9.97000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.91900e+03     1.61300e+01
    9.97000e+00     9.98000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.90900e+03     1.60600e+01
    9.98000e+00     9.99000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.90000e+03     1.59800e+01
    9.99000e+00     1.00000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.89000e+03     1.59100e+01
    1.00000e+01     1.00100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.88000e+03     1.58400e+01
    1.00100e+01     1.00200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.87100e+03     1.57700e+01
    1.00200e+01     1.00300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.86100e+03     1.56900e+01
    1.00300e+01     1.00400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.85200e+03     1.56200e+01
    1.00400e+01     1.00500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.84200e+03     1.55500e+01
    1.00500e+01     1.00600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.83200e+03     1.54700e+01
    1.00600e+01     1.00700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.82300e+03     1.54000e+01
    1.00700e+01     1.00800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.81300e+03     1.53300e+01
    1.00800e+01     1.00900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.80300e+03     1.52600e+01
    1.00900e+01     1.01000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.79400e+03     1.51800e+01
    1.01000e+01     1.01100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.78400e+03     1.51100e+01
    1.01100e+01     1.01200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.77400e+03     1.50400e+01
    1.01200e+01     1.01300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.76500e+03     1.49700e+01
    1.01300e+01     1.01400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.75500e+03     1.48900e+01
    1.01400e+01     1.01500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.74500e+03     1.48200e+01
    1.01500e+01     1.01600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.73600e+03     1.47500e+01
    1.01600e+01     1.01700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.72600e+03     1.46700e+01
    1.01700e+01     1.01800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.71700e+03     1.46000e+01
    1.01800e+01     1.01900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70700e+03     1.45300e+01
    1.01900e+01     1.02000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.69700e+03     1.44600e+01
    1.02000e+01     1.02100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.68800e+03     1.43800e+01
    1.02100e+01     1.02200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67800e+03     1.43100e+01
    1.02200e+01     1.02300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.66900e+03     1.42400e+01
    1.02300e+01     1.02400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.66100e+03     1.41600e+01
    1.02400e+01     1.02500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.65200e+03     1.40900e+01
    1.02500e+01     1.02600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.64300e+03     1.40200e+01
    1.02600e+01     1.02700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.63500e+03     1.39500e+01
    1.02700e+01     1.02800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.62600e+03     1.38700e+01
    1.02800e+01     1.02900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.61700e+03     1.38000e+01
    1.02900e+01     1.03000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.60900e+03     1.37300e+01
    1.03000e+01     1.03100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.60000e+03     1.36500e+01
    1.03100e+01     1.03200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.59100e+03     1.35800e+01
    1.03200e+01     1.03300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.58300e+03     1.35100e+01
    1.03300e+01     1.03400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.57400e+03     1.34400e+01
    1.03400e+01     1.03500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.56600e+03     1.33600e+01
    1.03500e+01     1.03600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.55700e+03     1.32900e+01
    1.03600e+01     1.03700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54800e+03     1.32200e+01
    1.03700e+01     1.03800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54000e+03     1.31400e+01
    1.03800e+01     1.03900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.53100e+03     1.30700e+01
    1.03900e+01     1.04000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.52200e+03     1.30000e+01
    1.04000e+01     1.04100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.51400e+03     1.29300e+01
    1.04100e+01     1.04200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.50500e+03     1.28500e+01
    1.04200e+01     1.04300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.49600e+03     1.27800e+01
    1.04300e+01     1.04400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.48800e+03     1.27100e+01
    1.04400e+01     1.04500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.47900e+03     1.26300e+01
    1.04500e+01     1.04600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.47100e+03     1.25600e+01
    1.04600e+01     1.04700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.46200e+03     1.24900e+01
    1.04700e+01     1.04800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.45300e+03     1.24200e+01
    1.04800e+01     1.04900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.44500e+03     1.23400e+01
    1.04900e+01     1.05000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.43600e+03     1.22700e+01
    1.05000e+01     1.05100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.42700e+03     1.22000e+01
    1.05100e+01     1.05200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.41900e+03     1.21200e+01
    1.05200e+01     1.05300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.41000e+03     1.20500e+01
    1.05300e+01     1.05400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.40200e+03     1.19800e+01
    1.05400e+01     1.05500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.39300e+03     1.19100e+01
    1.05500e+01     1.05600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.38500e+03     1.18300e+01
    1.05600e+01     1.05700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37600e+03     1.17600e+01
    1.05700e+01     1.05800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.36800e+03     1.16900e+01
    1.05800e+01     1.05900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35900e+03     1.16100e+01
    1.05900e+01     1.06000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35100e+03     1.15400e+01
    1.06000e+01     1.06100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.34200e+03     1.14700e+01
    1.06100e+01     1.06200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.33400e+03     1.14000e+01
    1.06200e+01     1.06300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32500e+03     1.13200e+01
    1.06300e+01     1.06400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.31700e+03     1.12500e+01
    1.06400e+01     1.06500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.30800e+03     1.11800e+01
    1.06500e+01     1.06600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.30000e+03     1.11100e+01
    1.06600e+01     1.06700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.29100e+03     1.10300e+01
    1.06700e+01     1.06800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.28300e+03     1.09600e+01
    1.06800e+01     1.06900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.27400e+03     1.08900e+01
    1.06900e+01     1.07000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.26600e+03     1.08100e+01
    1.07000e+01     1.07100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.25700e+03     1.07400e+01
    1.07100e+01     1.07200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24900e+03     1.06700e+01
    1.07200e+01     1.07300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24000e+03     1.06000e+01
    1.07300e+01     1.07400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.23200e+03     1.05200e+01
    1.07400e+01     1.07500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.22300e+03     1.04500e+01
    1.07500e+01     1.07600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21500e+03     1.03800e+01
    1.07600e+01     1.07700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.20600e+03     1.03300e+01
    1.07700e+01     1.07800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.19800e+03     1.02800e+01
    1.07800e+01     1.07900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18900e+03     1.02300e+01
    1.07900e+01     1.08000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18100e+03     1.01700e+01
    1.08000e+01     1.08100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.17300e+03     1.01200e+01
    1.08100e+01     1.08200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.16500e+03     1.00700e+01
    1.08200e+01     1.08300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.15700e+03     1.00100e+01
    1.08300e+01     1.08400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14900e+03     9.96000e+00
    1.08400e+01     1.08500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14200e+03     9.90700e+00
    1.08500e+01     1.08600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.13400e+03     9.85400e+00
    1.08600e+01     1.08700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.12600e+03     9.80100e+00
    1.08700e+01     1.08800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11800e+03     9.74800e+00
    1.08800e+01     1.08900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11000e+03     9.69500e+00
    1.08900e+01     1.09000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10200e+03     9.64200e+00
    1.09000e+01     1.09100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.09400e+03     9.58900e+00
    1.09100e+01     1.09200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.08600e+03     9.53600e+00
    1.09200e+01     1.09300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07800e+03     9.48300e+00
    1.09300e+01     1.09400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07000e+03     9.43000e+00
    1.09400e+01     1.09500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.06200e+03     9.37700e+00
    1.09500e+01     1.09600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05400e+03     9.32400e+00
    1.09600e+01     1.09700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.04600e+03     9.27100e+00
    1.09700e+01     1.09800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.03800e+03     9.21800e+00
    1.09800e+01     1.09900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.03000e+03     9.16500e+00
    1.09900e+01     1.10000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.02300e+03     9.11200e+00
    1.10000e+01     1.10100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.01500e+03     9.05900e+00
    1.10100e+01     1.10200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.00700e+03     9.00600e+00
    1.10200e+01     1.10300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.98700e+02     8.95300e+00
    1.10300e+01     1.10400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.90800e+02     8.90000e+00
    1.10400e+01     1.10500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.82900e+02     8.84600e+00
    1.10500e+01     1.10600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.74900e+02     8.79300e+00
    1.10600e+01     1.10700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.67000e+02     8.74000e+00
    1.10700e+01     1.10800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.59100e+02     8.68700e+00
    1.10800e+01     1.10900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.51700e+02     8.63400e+00
    1.10900e+01     1.11000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.44800e+02     8.58100e+00
    1.11000e+01     1.11100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.37800e+02     8.52800e+00
    1.11100e+01     1.11200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.30800e+02     8.47500e+00
    1.11200e+01     1.11300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.23900e+02     8.42200e+00
    1.11300e+01     1.11400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.16900e+02     8.36900e+00
    1.11400e+01     1.11500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.10000e+02     8.31600e+00
    1.11500e+01     1.11600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.03000e+02     8.26300e+00
    1.11600e+01     1.11700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.96000e+02     8.21000e+00
    1.11700e+01     1.11800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.89100e+02     8.15700e+00
    1.11800e+01     1.11900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.82100e+02     8.10400e+00
    1.11900e+01     1.12000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.75200e+02     8.05100e+00
    1.12000e+01     1.12100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.68200e+02     7.99800e+00
    1.12100e+01     1.12200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.61200e+02     7.94500e+00
    1.12200e+01     1.12300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.54300e+02     7.89200e+00
    1.12300e+01     1.12400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.47300e+02     7.83900e+00
    1.12400e+01     1.12500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.40400e+02     7.78600e+00
    1.12500e+01     1.12600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.33400e+02     7.73300e+00
    1.12600e+01     1.12700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.26400e+02     7.68000e+00
    1.12700e+01     1.12800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.19500e+02     7.62600e+00
    1.12800e+01     1.12900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.12500e+02     7.57300e+00
    1.12900e+01     1.13000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.05600e+02     7.52000e+00
    1.13000e+01     1.13100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.98600e+02     7.46700e+00
    1.13100e+01     1.13200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.91600e+02     7.41400e+00
    1.13200e+01     1.13300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.84700e+02     7.36100e+00
    1.13300e+01     1.13400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.77700e+02     7.30800e+00
    1.13400e+01     1.13500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.70800e+02     7.25500e+00
    1.13500e+01     1.13600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.63800e+02     7.20200e+00
    1.13600e+01     1.13700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.56800e+02     7.14900e+00
    1.13700e+01     1.13800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.50500e+02     7.09600e+00
    1.13800e+01     1.13900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.44300e+02     7.04300e+00
    1.13900e+01     1.14000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.38100e+02     6.99000e+00
    1.14000e+01     1.14100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.31900e+02     6.93700e+00
    1.14100e+01     1.14200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.25700e+02     6.88400e+00
    1.14200e+01     1.14300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.19400e+02     6.83100e+00
    1.14300e+01     1.14400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.13200e+02     6.77800e+00
    1.14400e+01     1.14500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.07000e+02     6.72500e+00
    1.14500e+01     1.14600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.00800e+02     6.67200e+00
    1.14600e+01     1.14700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.94600e+02     6.61900e+00
    1.14700e+01     1.14800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.88400e+02     6.56600e+00
    1.14800e+01     1.14900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.82200e+02     6.51300e+00
    1.14900e+01     1.15000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.76000e+02     6.46000e+00
    1.15000e+01     1.15100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.69800e+02     6.40700e+00
    1.15100e+01     1.15200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.63600e+02     6.35300e+00
    1.15200e+01     1.15300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.57400e+02     6.30000e+00
    1.15300e+01     1.15400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51200e+02     6.24700e+00
    1.15400e+01     1.15500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.45000e+02     6.19400e+00
    1.15500e+01     1.15600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.38700e+02     6.14100e+00
    1.15600e+01     1.15700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.32500e+02     6.08800e+00
    1.15700e+01     1.15800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26300e+02     6.03500e+00
    1.15800e+01     1.15900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.20100e+02     5.98200e+00
    1.15900e+01     1.16000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.13900e+02     5.92900e+00
    1.16000e+01     1.16100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.07700e+02     5.87600e+00
    1.16100e+01     1.16200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01500e+02     5.82300e+00
    1.16200e+01     1.16300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.95300e+02     5.77000e+00
    1.16300e+01     1.16400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.89100e+02     5.71700e+00
    1.16400e+01     1.16500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.82900e+02     5.66400e+00
    1.16500e+01     1.16600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.76700e+02     5.61100e+00
    1.16600e+01     1.16700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.71200e+02     5.56200e+00
    1.16700e+01     1.16800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.65700e+02     5.51600e+00
    1.16800e+01     1.16900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.60200e+02     5.47100e+00
    1.16900e+01     1.17000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.54700e+02     5.42500e+00
    1.17000e+01     1.17100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.49200e+02     5.38000e+00
    1.17100e+01     1.17200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.43700e+02     5.33400e+00
    1.17200e+01     1.17300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.38200e+02     5.28900e+00
    1.17300e+01     1.17400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.32600e+02     5.24400e+00
    1.17400e+01     1.17500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.27100e+02     5.19800e+00
    1.17500e+01     1.17600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.21600e+02     5.15300e+00
    1.17600e+01     1.17700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.16100e+02     5.10700e+00
    1.17700e+01     1.17800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.10600e+02     5.06200e+00
    1.17800e+01     1.17900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.05100e+02     5.01600e+00
    1.17900e+01     1.18000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.99600e+02     4.97100e+00
    1.18000e+01     1.18100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.94100e+02     4.92600e+00
    1.18100e+01     1.18200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.88600e+02     4.88000e+00
    1.18200e+01     1.18300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.83100e+02     4.83500e+00
    1.18300e+01     1.18400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.77600e+02     4.78900e+00
    1.18400e+01     1.18500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.72100e+02     4.74400e+00
    1.18500e+01     1.18600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.66600e+02     4.69800e+00
    1.18600e+01     1.18700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.61100e+02     4.65300e+00
    1.18700e+01     1.18800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.55600e+02     4.60800e+00
    1.18800e+01     1.18900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.50100e+02     4.56200e+00
    1.18900e+01     1.19000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.44600e+02     4.51700e+00
    1.19000e+01     1.19100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.39100e+02     4.47100e+00
    1.19100e+01     1.19200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.33600e+02     4.42600e+00
    1.19200e+01     1.19300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.28000e+02     4.38000e+00
    1.19300e+01     1.19400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.22500e+02     4.33500e+00
    1.19400e+01     1.19500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.17200e+02     4.29000e+00
    1.19500e+01     1.19600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.12500e+02     4.24400e+00
    1.19600e+01     1.19700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.07800e+02     4.19900e+00
    1.19700e+01     1.19800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.03100e+02     4.15300e+00
    1.19800e+01     1.19900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.98300e+02     4.10800e+00
    1.19900e+01     1.20000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.93600e+02     4.06200e+00
    1.20000e+01     1.20100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.88900e+02     4.01700e+00
    1.20100e+01     1.20200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.84200e+02     3.97200e+00
    1.20200e+01     1.20300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.79400e+02     3.92600e+00
    1.20300e+01     1.20400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.74700e+02     3.88100e+00
    1.20400e+01     1.20500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.70000e+02     3.83500e+00
    1.20500e+01     1.20600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.65300e+02     3.79000e+00
    1.20600e+01     1.20700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.60500e+02     3.74400e+00
    1.20700e+01     1.20800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.55800e+02     3.69900e+00
    1.20800e+01     1.20900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.51100e+02     3.65400e+00
    1.20900e+01     1.21000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.46400e+02     3.60800e+00
    1.21000e+01     1.21100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.41600e+02     3.56300e+00
    1.21100e+01     1.21200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.36900e+02     3.51700e+00
    1.21200e+01     1.21300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.32200e+02     3.47200e+00
    1.21300e+01     1.21400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.27500e+02     3.42600e+00
    1.21400e+01     1.21500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.22800e+02     3.38100e+00
    1.21500e+01     1.21600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.18000e+02     3.33600e+00
    1.21600e+01     1.21700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.13300e+02     3.29000e+00
    1.21700e+01     1.21800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.08600e+02     3.24500e+00
    1.21800e+01     1.21900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.03900e+02     3.19900e+00
    1.21900e+01     1.22000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.99100e+02     3.15400e+00
    1.22000e+01     1.22100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.94400e+02     3.10800e+00
    1.22100e+01     1.22200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.89700e+02     3.06300e+00
    1.22200e+01     1.22300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.85000e+02     3.01800e+00
    1.22300e+01     1.22400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.80700e+02     2.97200e+00
    1.22400e+01     1.22500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.77000e+02     2.92700e+00
    1.22500e+01     1.22600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.73300e+02     2.88100e+00
    1.22600e+01     1.22700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.69500e+02     2.83600e+00
    1.22700e+01     1.22800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.65800e+02     2.79000e+00
    1.22800e+01     1.22900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.62100e+02     2.74500e+00
    1.22900e+01     1.23000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.58300e+02     2.70000e+00
    1.23000e+01     1.23100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.54600e+02     2.65400e+00
    1.23100e+01     1.23200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50900e+02     2.60900e+00
    1.23200e+01     1.23300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.47200e+02     2.56300e+00
    1.23300e+01     1.23400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.43400e+02     2.51800e+00
    1.23400e+01     1.23500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.39700e+02     2.47300e+00
    1.23500e+01     1.23600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.36000e+02     2.42700e+00
    1.23600e+01     1.23700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.32300e+02     2.38200e+00
    1.23700e+01     1.23800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.28500e+02     2.34000e+00
    1.23800e+01     1.23900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.24800e+02     2.30400e+00
    1.23900e+01     1.24000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.21100e+02     2.26900e+00
    1.24000e+01     1.24100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.17300e+02     2.23400e+00
    1.24100e+01     1.24200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.13600e+02     2.19800e+00
    1.24200e+01     1.24300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.09900e+02     2.16300e+00
    1.24300e+01     1.24400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.06200e+02     2.12800e+00
    1.24400e+01     1.24500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.02400e+02     2.09200e+00
    1.24500e+01     1.24600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.98700e+02     2.05700e+00
    1.24600e+01     1.24700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.95000e+02     2.02200e+00
    1.24700e+01     1.24800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.91200e+02     1.98600e+00
    1.24800e+01     1.24900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.87500e+02     1.95100e+00
    1.24900e+01     1.25000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.83800e+02     1.91600e+00
    1.25000e+01     1.25100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.80100e+02     1.88000e+00
    1.25100e+01     1.25200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.76300e+02     1.84500e+00
    1.25200e+01     1.25300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.73300e+02     1.81000e+00
    1.25300e+01     1.25400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70600e+02     1.77400e+00
    1.25400e+01     1.25500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67900e+02     1.73900e+00
    1.25500e+01     1.25600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.65200e+02     1.70400e+00
    1.25600e+01     1.25700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.62500e+02     1.66800e+00
    1.25700e+01     1.25800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.59700e+02     1.63300e+00
    1.25800e+01     1.25900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.57000e+02     1.59800e+00
    1.25900e+01     1.26000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54300e+02     1.56200e+00
    1.26000e+01     1.26100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.51600e+02     1.52700e+00
    1.26100e+01     1.26200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.48900e+02     1.49200e+00
    1.26200e+01     1.26300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.46200e+02     1.45600e+00
    1.26300e+01     1.26400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.43400e+02     1.42100e+00
    1.26400e+01     1.26500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.40700e+02     1.38600e+00
    1.26500e+01     1.26600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.38000e+02     1.35000e+00
    1.26600e+01     1.26700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35300e+02     1.31500e+00
    1.26700e+01     1.26800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32600e+02     1.28000e+00
    1.26800e+01     1.26900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.29900e+02     1.24400e+00
    1.26900e+01     1.27000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.27200e+02     1.20900e+00
    1.27000e+01     1.27100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24400e+02     1.17400e+00
    1.27100e+01     1.27200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21700e+02     1.13800e+00
    1.27200e+01     1.27300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.19000e+02     1.10300e+00
    1.27300e+01     1.27400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.16300e+02     1.06800e+00
    1.27400e+01     1.27500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.13600e+02     1.03200e+00
    1.27500e+01     1.27600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10900e+02     9.97200e-01
    1.27600e+01     1.27700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.08100e+02     9.61800e-01
    1.27700e+01     1.27800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05400e+02     9.26500e-01
    1.27800e+01     1.27900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.02700e+02     8.91200e-01
    1.27900e+01     1.28000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.99900e+01     8.55800e-01
    1.28000e+01     1.28100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.72800e+01     8.20500e-01
    1.28100e+01     1.28200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.54200e+01     8.03600e-01
    1.28200e+01     1.28300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.36400e+01     7.89400e-01
    1.28300e+01     1.28400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.18500e+01     7.75200e-01
    1.28400e+01     1.28500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.00700e+01     7.61000e-01
    1.28500e+01     1.28600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.82800e+01     7.46900e-01
    1.28600e+01     1.28700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.64900e+01     7.32700e-01
    1.28700e+01     1.28800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.47100e+01     7.18500e-01
    1.28800e+01     1.28900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.29200e+01     7.04300e-01
    1.28900e+01     1.29000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.11400e+01     6.90200e-01
    1.29000e+01     1.29100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.93500e+01     6.76000e-01
    1.29100e+01     1.29200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.75700e+01     6.61800e-01
    1.29200e+01     1.29300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.57800e+01     6.47600e-01
    1.29300e+01     1.29400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.39900e+01     6.33500e-01
    1.29400e+01     1.29500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.22100e+01     6.19300e-01
    1.29500e+01     1.29600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.04200e+01     6.05100e-01
    1.29600e+01     1.29700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.86400e+01     5.90900e-01
    1.29700e+01     1.29800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.68500e+01     5.76800e-01
    1.29800e+01     1.29900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.50700e+01     5.62600e-01
    1.29900e+01     1.30000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.32800e+01     5.48400e-01
    1.30000e+01     1.30100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.14900e+01     5.34200e-01
    1.30100e+01     1.30200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.97100e+01     5.20100e-01
    1.30200e+01     1.30300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.79200e+01     5.05900e-01
    1.30300e+01     1.30400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.61400e+01     4.91700e-01
    1.30400e+01     1.30500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.43500e+01     4.77500e-01
    1.30500e+01     1.30600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.25700e+01     4.63400e-01
    1.30600e+01     1.30700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.07800e+01     4.49200e-01
    1.30700e+01     1.30800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.89900e+01     4.35000e-01
    1.30800e+01     1.30900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.72100e+01     4.20800e-01
    1.30900e+01     1.31000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.55600e+01     4.06700e-01
    1.31000e+01     1.31100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.47200e+01     3.92500e-01
    1.31100e+01     1.31200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.38800e+01     3.78300e-01
    1.31200e+01     1.31300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.30400e+01     3.64100e-01
    1.31300e+01     1.31400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.22000e+01     3.50000e-01
    1.31400e+01     1.31500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.13600e+01     3.35800e-01
    1.31500e+01     1.31600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.05200e+01     3.21600e-01
    1.31600e+01     1.31700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.96800e+01     3.09800e-01
    1.31700e+01     1.31800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.88400e+01     3.03700e-01
    1.31800e+01     1.31900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.80000e+01     2.97600e-01
    1.31900e+01     1.32000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.71600e+01     2.91500e-01
    1.32000e+01     1.32100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.63100e+01     2.85400e-01
    1.32100e+01     1.32200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.54700e+01     2.79300e-01
    1.32200e+01     1.32300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.46300e+01     2.73200e-01
    1.32300e+01     1.32400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.37900e+01     2.67100e-01
    1.32400e+01     1.32500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.29500e+01     2.61100e-01
    1.32500e+01     1.32600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.21100e+01     2.55000e-01
    1.32600e+01     1.32700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.12700e+01     2.48900e-01
    1.32700e+01     1.32800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.04300e+01     2.42800e-01
    1.32800e+01     1.32900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.95900e+01     2.36700e-01
    1.32900e+01     1.33000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.87500e+01     2.30600e-01
    1.33000e+01     1.33100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.79100e+01     2.24500e-01
    1.33100e+01     1.33200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.70700e+01     2.18400e-01
    1.33200e+01     1.33300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.62300e+01     2.12300e-01
    1.33300e+01     1.33400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.53900e+01     2.06200e-01
    1.33400e+01     1.33500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.45500e+01     2.00100e-01
    1.33500e+01     1.33600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.37100e+01     1.94100e-01
    1.33600e+01     1.33700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.28600e+01     1.88000e-01
    1.33700e+01     1.33800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.20200e+01     1.81900e-01
    1.33800e+01     1.33900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.13800e+01     1.75800e-01
    1.33900e+01     1.34000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.10700e+01     1.69700e-01
    1.34000e+01     1.34100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.07600e+01     1.63600e-01
    1.34100e+01     1.34200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.04500e+01     1.57500e-01
    1.34200e+01     1.34300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.01400e+01     1.51400e-01
    1.34300e+01     1.34400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.98300e+01     1.45300e-01
    1.34400e+01     1.34500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.95200e+01     1.39200e-01
    1.34500e+01     1.34600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.92100e+01     1.33100e-01
    1.34600e+01     1.34700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.89000e+01     1.27000e-01
    1.34700e+01     1.34800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.85900e+01     1.21000e-01
    1.34800e+01     1.34900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.82800e+01     1.17200e-01
    1.34900e+01     1.35000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.79700e+01     1.14500e-01
    1.35000e+01     1.35100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.76600e+01     1.11800e-01
    1.35100e+01     1.35200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.73500e+01     1.09200e-01
    1.35200e+01     1.35300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70400e+01     1.06500e-01
    1.35300e+01     1.35400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67300e+01     1.03900e-01
    1.35400e+01     1.35500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.64200e+01     1.01200e-01
    1.35500e+01     1.35600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.61100e+01     9.85500e-02
    1.35600e+01     1.35700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.58000e+01     9.58900e-02
    1.35700e+01     1.35800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54900e+01     9.32300e-02
    1.35800e+01     1.35900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.51800e+01     9.05800e-02
    1.35900e+01     1.36000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.48700e+01     8.79200e-02
    1.36000e+01     1.36100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.45600e+01     8.52600e-02
    1.36100e+01     1.36200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.42500e+01     8.26000e-02
    1.36200e+01     1.36300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.39400e+01     7.99400e-02
    1.36300e+01     1.36400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.36200e+01     7.72800e-02
    1.36400e+01     1.36500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.33100e+01     7.46200e-02
    1.36500e+01     1.36600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.30000e+01     7.19600e-02
    1.36600e+01     1.36700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.26900e+01     6.93100e-02
    1.36700e+01     1.36800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24900e+01     6.66500e-02
    1.36800e+01     1.36900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.23600e+01     6.39900e-02
    1.36900e+01     1.37000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.22300e+01     6.13300e-02
    1.37000e+01     1.37100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21000e+01     5.86700e-02
    1.37100e+01     1.37200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.19700e+01     5.60100e-02
    1.37200e+01     1.37300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18300e+01     5.33500e-02
    1.37300e+01     1.37400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.17000e+01     5.06900e-02
    1.37400e+01     1.37500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.15700e+01     4.80300e-02
    1.37500e+01     1.37600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14400e+01     4.53900e-02
    1.37600e+01     1.37700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.13100e+01     4.41600e-02
    1.37700e+01     1.37800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11800e+01     4.29200e-02
    1.37800e+01     1.37900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10500e+01     4.16900e-02
    1.37900e+01     1.38000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.09100e+01     4.04500e-02
    1.38000e+01     1.38100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07800e+01     3.92200e-02
    1.38100e+01     1.38200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.06500e+01     3.79900e-02
    1.38200e+01     1.38300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05200e+01     3.67500e-02
    1.38300e+01     1.38400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.03900e+01     3.55200e-02
    1.38400e+01     1.38500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.02600e+01     3.42900e-02
    1.38500e+01     1.38600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.01300e+01     3.30500e-02
    1.38600e+01     1.38700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.99600e+00     3.18200e-02
    1.38700e+01     1.38800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.86500e+00     3.05800e-02
    1.38800e+01     1.38900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.73300e+00     2.93500e-02
    1.38900e+01     1.39000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.60200e+00     2.81200e-02
    1.39000e+01     1.39100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.47100e+00     2.68800e-02
    1.39100e+01     1.39200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.34000e+00     2.56500e-02
    1.39200e+01     1.39300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.20800e+00     2.44100e-02
    1.39300e+01     1.39400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.07700e+00     2.31800e-02
    1.39400e+01     1.39500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.94600e+00     2.19500e-02
    1.39500e+01     1.39600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.81500e+00     2.08500e-02
    1.39600e+01     1.39700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.70900e+00     2.02000e-02
    1.39700e+01     1.39800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.60900e+00     1.95500e-02
    1.39800e+01     1.39900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.50900e+00     1.89000e-02
    1.39900e+01     1.40000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.40900e+00     1.82500e-02
    1.40000e+01     1.40100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.30900e+00     0.00000e+00
    1.40100e+01     1.40200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.21000e+00     0.00000e+00
    1.40200e+01     1.40300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.11000e+00     0.00000e+00
    1.40300e+01     1.40400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.01000e+00     0.00000e+00
    1.40400e+01     1.40500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.91000e+00     0.00000e+00
    1.40500e+01     1.40600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.81000e+00     0.00000e+00
    1.40600e+01     1.40700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.71000e+00     0.00000e+00
    1.40700e+01     1.40800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.61000e+00     0.00000e+00
    1.40800e+01     1.40900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.51100e+00     0.00000e+00
    1.40900e+01     1.41000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.41100e+00     0.00000e+00
    1.41000e+01     1.41100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.31100e+00     0.00000e+00
    1.41100e+01     1.41200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.21100e+00     0.00000e+00
    1.41200e+01     1.41300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.11100e+00     0.00000e+00
    1.41300e+01     1.41400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.01100e+00     0.00000e+00
    1.41400e+01     1.41500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.91100e+00     0.00000e+00
    1.41500e+01     1.41600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.81200e+00     0.00000e+00
    1.41600e+01     1.41700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.71200e+00     0.00000e+00
    1.41700e+01     1.41800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.61200e+00     0.00000e+00
    1.41800e+01     1.41900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.51200e+00     0.00000e+00
    1.41900e+01     1.42000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.41200e+00     0.00000e+00
    1.42000e+01     1.42100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.31200e+00     0.00000e+00
    1.42100e+01     1.42200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.21200e+00     0.00000e+00
    1.42200e+01     1.42300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.11300e+00     0.00000e+00
    1.42300e+01     1.42400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01300e+00     0.00000e+00
    1.42400e+01     1.42500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.91500e+00     0.00000e+00
    1.42500e+01     1.42600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.85600e+00     0.00000e+00
    1.42600e+01     1.42700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.79700e+00     0.00000e+00
    1.42700e+01     1.42800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.73800e+00     0.00000e+00
    1.42800e+01     1.42900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.67900e+00     0.00000e+00
    1.42900e+01     1.43000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.62000e+00     0.00000e+00
    1.43000e+01     1.43100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.56100e+00     0.00000e+00
    1.43100e+01     1.43200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.50300e+00     0.00000e+00
    1.43200e+01     1.43300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.44400e+00     0.00000e+00
    1.43300e+01     1.43400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.38500e+00     0.00000e+00
    1.43400e+01     1.43500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.32600e+00     0.00000e+00
    1.43500e+01     1.43600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.26700e+00     0.00000e+00
    1.43600e+01     1.43700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.20800e+00     0.00000e+00
    1.43700e+01     1.43800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.15000e+00     0.00000e+00
    1.43800e+01     1.43900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.09100e+00     0.00000e+00
    1.43900e+01     1.44000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.03200e+00     0.00000e+00
    1.44000e+01     1.44100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.97300e+00     0.00000e+00
    1.44100e+01     1.44200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.91400e+00     0.00000e+00
    1.44200e+01     1.44300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.85500e+00     0.00000e+00
    1.44300e+01     1.44400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.79700e+00     0.00000e+00
    1.44400e+01     1.44500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.73800e+00     0.00000e+00
    1.44500e+01     1.44600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.67900e+00     0.00000e+00
    1.44600e+01     1.44700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.62000e+00     0.00000e+00
    1.44700e+01     1.44800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.56100e+00     0.00000e+00
    1.44800e+01     1.44900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.50200e+00     0.00000e+00
    1.44900e+01     1.45000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.44400e+00     0.00000e+00
    1.45000e+01     1.45100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.38500e+00     0.00000e+00
    1.45100e+01     1.45200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.32600e+00     0.00000e+00
    1.45200e+01     1.45300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.26700e+00     0.00000e+00
    1.45300e+01     1.45400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.21500e+00     0.00000e+00
    1.45400e+01     1.45500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.18000e+00     0.00000e+00
    1.45500e+01     1.45600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.14600e+00     0.00000e+00
    1.45600e+01     1.45700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.11100e+00     0.00000e+00
    1.45700e+01     1.45800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.07700e+00     0.00000e+00
    1.45800e+01     1.45900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.04300e+00     0.00000e+00
    1.45900e+01     1.46000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.00800e+00     0.00000e+00
    1.46000e+01     1.46100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.97400e+00     0.00000e+00
    1.46100e+01     1.46200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.93900e+00     0.00000e+00
    1.46200e+01     1.46300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.90500e+00     0.00000e+00
    1.46300e+01     1.46400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.87100e+00     0.00000e+00
    1.46400e+01     1.46500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.83600e+00     0.00000e+00
    1.46500e+01     1.46600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.80200e+00     0.00000e+00
    1.46600e+01     1.46700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76800e+00     0.00000e+00
    1.46700e+01     1.46800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.73300e+00     0.00000e+00
    1.46800e+01     1.46900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.69900e+00     0.00000e+00
    1.46900e+01     1.47000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.66400e+00     0.00000e+00
    1.47000e+01     1.47100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.63000e+00     0.00000e+00
    1.47100e+01     1.47200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.59600e+00     0.00000e+00
    1.47200e+01     1.47300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.56100e+00     0.00000e+00
    1.47300e+01     1.47400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.52700e+00     0.00000e+00
    1.47400e+01     1.47500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.49200e+00     0.00000e+00
    1.47500e+01     1.47600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.45800e+00     0.00000e+00
    1.47600e+01     1.47700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.42400e+00     0.00000e+00
    1.47700e+01     1.47800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.38900e+00     0.00000e+00
    1.47800e+01     1.47900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.35500e+00     0.00000e+00
    1.47900e+01     1.48000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.32000e+00     0.00000e+00
    1.48000e+01     1.48100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.28600e+00     0.00000e+00
    1.48100e+01     1.48200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25200e+00     0.00000e+00
    1.48200e+01     1.48300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.22000e+00     0.00000e+00
    1.48300e+01     1.48400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.19200e+00     0.00000e+00
    1.48400e+01     1.48500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.16400e+00     0.00000e+00
    1.48500e+01     1.48600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.13500e+00     0.00000e+00
    1.48600e+01     1.48700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.10700e+00     0.00000e+00
    1.48700e+01     1.48800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.07900e+00     0.00000e+00
    1.48800e+01     1.48900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.05000e+00     0.00000e+00
    1.48900e+01     1.49000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.02200e+00     0.00000e+00
    1.49000e+01     1.49100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.99400e+00     0.00000e+00
    1.49100e+01     1.49200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.96500e+00     0.00000e+00
    1.49200e+01     1.49300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.93700e+00     0.00000e+00
    1.49300e+01     1.49400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.90900e+00     0.00000e+00
    1.49400e+01     1.49500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.88000e+00     0.00000e+00
    1.49500e+01     1.49600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.85200e+00     0.00000e+00
    1.49600e+01     1.49700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.82400e+00     0.00000e+00
    1.49700e+01     1.49800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.79600e+00     0.00000e+00
    1.49800e+01     1.49900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.76700e+00     0.00000e+00
    1.49900e+01     1.50000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.73900e+00     0.00000e+00
    1.50000e+01     1.50100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.71100e+00     0.00000e+00
    1.50100e+01     1.50200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.68200e+00     0.00000e+00
    1.50200e+01     1.50300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.65400e+00     0.00000e+00
    1.50300e+01     1.50400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.62600e+00     0.00000e+00
    1.50400e+01     1.50500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.59700e+00     0.00000e+00
    1.50500e+01     1.50600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.56900e+00     0.00000e+00
    1.50600e+01     1.50700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.54100e+00     0.00000e+00
    1.50700e+01     1.50800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.51200e+00     0.00000e+00
    1.50800e+01     1.50900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.48400e+00     0.00000e+00
    1.50900e+01     1.51000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.45600e+00     0.00000e+00
    1.51000e+01     1.51100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.42800e+00     0.00000e+00
    1.51100e+01     1.51200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.40500e+00     0.00000e+00
    1.51200e+01     1.51300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.38600e+00     0.00000e+00
    1.51300e+01     1.51400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.36600e+00     0.00000e+00
    1.51400e+01     1.51500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.34600e+00     0.00000e+00
    1.51500e+01     1.51600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.32700e+00     0.00000e+00
    1.51600e+01     1.51700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.30700e+00     0.00000e+00
    1.51700e+01     1.51800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.28700e+00     0.00000e+00
    1.51800e+01     1.51900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.26800e+00     0.00000e+00
    1.51900e+01     1.52000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.24800e+00     0.00000e+00
    1.52000e+01     1.52100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.22900e+00     0.00000e+00
    1.52100e+01     1.52200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.20900e+00     0.00000e+00
    1.52200e+01     1.52300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.18900e+00     0.00000e+00
    1.52300e+01     1.52400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.17000e+00     0.00000e+00
    1.52400e+01     1.52500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.15000e+00     0.00000e+00
    1.52500e+01     1.52600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.13000e+00     0.00000e+00
    1.52600e+01     1.52700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.11100e+00     0.00000e+00
    1.52700e+01     1.52800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.09100e+00     0.00000e+00
    1.52800e+01     1.52900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.07100e+00     0.00000e+00
    1.52900e+01     1.53000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.05200e+00     0.00000e+00
    1.53000e+01     1.53100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.03200e+00     0.00000e+00
    1.53100e+01     1.53200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.01200e+00     0.00000e+00
    1.53200e+01     1.53300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.99300e+00     0.00000e+00
    1.53300e+01     1.53400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.97300e+00     0.00000e+00
    1.53400e+01     1.53500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.95400e+00     0.00000e+00
    1.53500e+01     1.53600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.93400e+00     0.00000e+00
    1.53600e+01     1.53700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.91400e+00     0.00000e+00
    1.53700e+01     1.53800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.89500e+00     0.00000e+00
    1.53800e+01     1.53900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.87500e+00     0.00000e+00
    1.53900e+01     1.54000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.85500e+00     0.00000e+00
    1.54000e+01     1.54100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.83900e+00     0.00000e+00
    1.54100e+01     1.54200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.82300e+00     0.00000e+00
    1.54200e+01     1.54300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.80700e+00     0.00000e+00
    1.54300e+01     1.54400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.79000e+00     0.00000e+00
    1.54400e+01     1.54500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.77400e+00     0.00000e+00
    1.54500e+01     1.54600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.75800e+00     0.00000e+00
    1.54600e+01     1.54700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.74200e+00     0.00000e+00
    1.54700e+01     1.54800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.72600e+00     0.00000e+00
    1.54800e+01     1.54900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70900e+00     0.00000e+00
    1.54900e+01     1.55000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.69300e+00     0.00000e+00
    1.55000e+01     1.55100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67700e+00     0.00000e+00
    1.55100e+01     1.55200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.66100e+00     0.00000e+00
    1.55200e+01     1.55300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.64500e+00     0.00000e+00
    1.55300e+01     1.55400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.62900e+00     0.00000e+00
    1.55400e+01     1.55500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.61200e+00     0.00000e+00
    1.55500e+01     1.55600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.59600e+00     0.00000e+00
    1.55600e+01     1.55700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.58000e+00     0.00000e+00
    1.55700e+01     1.55800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.56400e+00     0.00000e+00
    1.55800e+01     1.55900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54800e+00     0.00000e+00
    1.55900e+01     1.56000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.53200e+00     0.00000e+00
    1.56000e+01     1.56100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.51500e+00     0.00000e+00
    1.56100e+01     1.56200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.49900e+00     0.00000e+00
    1.56200e+01     1.56300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.48300e+00     0.00000e+00
    1.56300e+01     1.56400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.46700e+00     0.00000e+00
    1.56400e+01     1.56500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.45100e+00     0.00000e+00
    1.56500e+01     1.56600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.43500e+00     0.00000e+00
    1.56600e+01     1.56700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.41800e+00     0.00000e+00
    1.56700e+01     1.56800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.40200e+00     0.00000e+00
    1.56800e+01     1.56900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.38700e+00     0.00000e+00
    1.56900e+01     1.57000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37900e+00     0.00000e+00
    1.57000e+01     1.57100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.37000e+00     0.00000e+00
    1.57100e+01     1.57200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.36200e+00     0.00000e+00
    1.57200e+01     1.57300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35300e+00     0.00000e+00
    1.57300e+01     1.57400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.34400e+00     0.00000e+00
    1.57400e+01     1.57500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.33600e+00     0.00000e+00
    1.57500e+01     1.57600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.32700e+00     0.00000e+00
    1.57600e+01     1.57700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.31900e+00     0.00000e+00
    1.57700e+01     1.57800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.31000e+00     0.00000e+00
    1.57800e+01     1.57900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.30200e+00     0.00000e+00
    1.57900e+01     1.58000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.29300e+00     0.00000e+00
    1.58000e+01     1.58100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.28500e+00     0.00000e+00
    1.58100e+01     1.58200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.27600e+00     0.00000e+00
    1.58200e+01     1.58300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.26700e+00     0.00000e+00
    1.58300e+01     1.58400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.25900e+00     0.00000e+00
    1.58400e+01     1.58500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.25000e+00     0.00000e+00
    1.58500e+01     1.58600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24200e+00     0.00000e+00
    1.58600e+01     1.58700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.23300e+00     0.00000e+00
    1.58700e+01     1.58800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.22500e+00     0.00000e+00
    1.58800e+01     1.58900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21600e+00     0.00000e+00
    1.58900e+01     1.59000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.20800e+00     0.00000e+00
    1.59000e+01     1.59100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.19900e+00     0.00000e+00
    1.59100e+01     1.59200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.19000e+00     0.00000e+00
    1.59200e+01     1.59300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18200e+00     0.00000e+00
    1.59300e+01     1.59400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.17300e+00     0.00000e+00
    1.59400e+01     1.59500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.16500e+00     0.00000e+00
    1.59500e+01     1.59600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.15600e+00     0.00000e+00
    1.59600e+01     1.59700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14800e+00     0.00000e+00
    1.59700e+01     1.59800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.13900e+00     0.00000e+00
    1.59800e+01     1.59900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.13000e+00     0.00000e+00
    1.59900e+01     1.60000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.12200e+00     0.00000e+00
    1.60000e+01     1.60100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11300e+00     0.00000e+00
    1.60100e+01     1.60200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10400e+00     0.00000e+00
    1.60200e+01     1.60300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.09600e+00     0.00000e+00
    1.60300e+01     1.60400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.08700e+00     0.00000e+00
    1.60400e+01     1.60500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07800e+00     0.00000e+00
    1.60500e+01     1.60600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.06900e+00     0.00000e+00
    1.60600e+01     1.60700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.06100e+00     0.00000e+00
    1.60700e+01     1.60800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05200e+00     0.00000e+00
    1.60800e+01     1.60900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.04300e+00     0.00000e+00
    1.60900e+01     1.61000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.03500e+00     0.00000e+00
    1.61000e+01     1.61100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.02600e+00     0.00000e+00
    1.61100e+01     1.61200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.01700e+00     0.00000e+00
    1.61200e+01     1.61300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.00800e+00     0.00000e+00
    1.61300e+01     1.61400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.99700e-01     0.00000e+00
    1.61400e+01     1.61500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.91000e-01     0.00000e+00
    1.61500e+01     1.61600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.82300e-01     0.00000e+00
    1.61600e+01     1.61700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.73600e-01     0.00000e+00
    1.61700e+01     1.61800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.64900e-01     0.00000e+00
    1.61800e+01     1.61900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.56200e-01     0.00000e+00
    1.61900e+01     1.62000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.47500e-01     0.00000e+00
    1.62000e+01     1.62100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.38800e-01     0.00000e+00
    1.62100e+01     1.62200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.30100e-01     0.00000e+00
    1.62200e+01     1.62300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.21400e-01     0.00000e+00
    1.62300e+01     1.62400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.12700e-01     0.00000e+00
    1.62400e+01     1.62500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.04000e-01     0.00000e+00
    1.62500e+01     1.62600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.95200e-01     0.00000e+00
    1.62600e+01     1.62700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.87200e-01     0.00000e+00
    1.62700e+01     1.62800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.79500e-01     0.00000e+00
    1.62800e+01     1.62900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.71900e-01     0.00000e+00
    1.62900e+01     1.63000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.64200e-01     0.00000e+00
    1.63000e+01     1.63100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.56600e-01     0.00000e+00
    1.63100e+01     1.63200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.48900e-01     0.00000e+00
    1.63200e+01     1.63300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.41300e-01     0.00000e+00
    1.63300e+01     1.63400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.33600e-01     0.00000e+00
    1.63400e+01     1.63500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.25900e-01     0.00000e+00
    1.63500e+01     1.63600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.18300e-01     0.00000e+00
    1.63600e+01     1.63700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.10600e-01     0.00000e+00
    1.63700e+01     1.63800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.03000e-01     0.00000e+00
    1.63800e+01     1.63900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.95300e-01     0.00000e+00
    1.63900e+01     1.64000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.87700e-01     0.00000e+00
    1.64000e+01     1.64100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.80000e-01     0.00000e+00
    1.64100e+01     1.64200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.72400e-01     0.00000e+00
    1.64200e+01     1.64300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.64700e-01     0.00000e+00
    1.64300e+01     1.64400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.57100e-01     0.00000e+00
    1.64400e+01     1.64500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.49400e-01     0.00000e+00
    1.64500e+01     1.64600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.41800e-01     0.00000e+00
    1.64600e+01     1.64700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.34100e-01     0.00000e+00
    1.64700e+01     1.64800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.26500e-01     0.00000e+00
    1.64800e+01     1.64900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.18800e-01     0.00000e+00
    1.64900e+01     1.65000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.11200e-01     0.00000e+00
    1.65000e+01     1.65100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.03500e-01     0.00000e+00
    1.65100e+01     1.65200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.95800e-01     0.00000e+00
    1.65200e+01     1.65300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.88200e-01     0.00000e+00
    1.65300e+01     1.65400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.80500e-01     0.00000e+00
    1.65400e+01     1.65500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.72900e-01     0.00000e+00
    1.65500e+01     1.65600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.67700e-01     0.00000e+00
    1.65600e+01     1.65700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.63100e-01     0.00000e+00
    1.65700e+01     1.65800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.58500e-01     0.00000e+00
    1.65800e+01     1.65900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.53900e-01     0.00000e+00
    1.65900e+01     1.66000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.49300e-01     0.00000e+00
    1.66000e+01     1.66100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.44700e-01     0.00000e+00
    1.66100e+01     1.66200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.40100e-01     0.00000e+00
    1.66200e+01     1.66300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.35500e-01     0.00000e+00
    1.66300e+01     1.66400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.30800e-01     0.00000e+00
    1.66400e+01     1.66500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.26200e-01     0.00000e+00
    1.66500e+01     1.66600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.21600e-01     0.00000e+00
    1.66600e+01     1.66700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.17000e-01     0.00000e+00
    1.66700e+01     1.66800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.12400e-01     0.00000e+00
    1.66800e+01     1.66900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.07800e-01     0.00000e+00
    1.66900e+01     1.67000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.03200e-01     0.00000e+00
    1.67000e+01     1.67100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.98600e-01     0.00000e+00
    1.67100e+01     1.67200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.93900e-01     0.00000e+00
    1.67200e+01     1.67300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.89300e-01     0.00000e+00
    1.67300e+01     1.67400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.84700e-01     0.00000e+00
    1.67400e+01     1.67500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.80100e-01     0.00000e+00
    1.67500e+01     1.67600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.75500e-01     0.00000e+00
    1.67600e+01     1.67700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.70900e-01     0.00000e+00
    1.67700e+01     1.67800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.66300e-01     0.00000e+00
    1.67800e+01     1.67900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.61700e-01     0.00000e+00
    1.67900e+01     1.68000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.57000e-01     0.00000e+00
    1.68000e+01     1.68100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.52400e-01     0.00000e+00
    1.68100e+01     1.68200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.47800e-01     0.00000e+00
    1.68200e+01     1.68300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.43200e-01     0.00000e+00
    1.68300e+01     1.68400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.38600e-01     0.00000e+00
    1.68400e+01     1.68500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.34200e-01     0.00000e+00
    1.68500e+01     1.68600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.29900e-01     0.00000e+00
    1.68600e+01     1.68700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.25500e-01     0.00000e+00
    1.68700e+01     1.68800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.21100e-01     0.00000e+00
    1.68800e+01     1.68900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.16700e-01     0.00000e+00
    1.68900e+01     1.69000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.12400e-01     0.00000e+00
    1.69000e+01     1.69100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.08000e-01     0.00000e+00
    1.69100e+01     1.69200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.03600e-01     0.00000e+00
    1.69200e+01     1.69300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.99200e-01     0.00000e+00
    1.69300e+01     1.69400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.94800e-01     0.00000e+00
    1.69400e+01     1.69500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.90500e-01     0.00000e+00
    1.69500e+01     1.69600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.86100e-01     0.00000e+00
    1.69600e+01     1.69700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.81700e-01     0.00000e+00
    1.69700e+01     1.69800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.77300e-01     0.00000e+00
    1.69800e+01     1.69900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.73000e-01     0.00000e+00
    1.69900e+01     1.70000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.68600e-01     0.00000e+00
    1.70000e+01     1.70100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.64200e-01     0.00000e+00
    1.70100e+01     1.70200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.59800e-01     0.00000e+00
    1.70200e+01     1.70300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.55500e-01     0.00000e+00
    1.70300e+01     1.70400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.51100e-01     0.00000e+00
    1.70400e+01     1.70500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.46700e-01     0.00000e+00
    1.70500e+01     1.70600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.42300e-01     0.00000e+00
    1.70600e+01     1.70700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.38000e-01     0.00000e+00
    1.70700e+01     1.70800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.33600e-01     0.00000e+00
    1.70800e+01     1.70900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.29200e-01     0.00000e+00
    1.70900e+01     1.71000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.24800e-01     0.00000e+00
    1.71000e+01     1.71100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.20500e-01     0.00000e+00
    1.71100e+01     1.71200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.16100e-01     0.00000e+00
    1.71200e+01     1.71300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.12100e-01     0.00000e+00
    1.71300e+01     1.71400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.09400e-01     0.00000e+00
    1.71400e+01     1.71500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.06700e-01     0.00000e+00
    1.71500e+01     1.71600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.03900e-01     0.00000e+00
    1.71600e+01     1.71700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.01200e-01     0.00000e+00
    1.71700e+01     1.71800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.98400e-01     0.00000e+00
    1.71800e+01     1.71900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.95700e-01     0.00000e+00
    1.71900e+01     1.72000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.92900e-01     0.00000e+00
    1.72000e+01     1.72100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.90200e-01     0.00000e+00
    1.72100e+01     1.72200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.87500e-01     0.00000e+00
    1.72200e+01     1.72300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.84700e-01     0.00000e+00
    1.72300e+01     1.72400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.82000e-01     0.00000e+00
    1.72400e+01     1.72500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.79200e-01     0.00000e+00
    1.72500e+01     1.72600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.76500e-01     0.00000e+00
    1.72600e+01     1.72700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.73700e-01     0.00000e+00
    1.72700e+01     1.72800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.71000e-01     0.00000e+00
    1.72800e+01     1.72900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.68200e-01     0.00000e+00
    1.72900e+01     1.73000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.65500e-01     0.00000e+00
    1.73000e+01     1.73100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.62800e-01     0.00000e+00
    1.73100e+01     1.73200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.60000e-01     0.00000e+00
    1.73200e+01     1.73300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.57300e-01     0.00000e+00
    1.73300e+01     1.73400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.54500e-01     0.00000e+00
    1.73400e+01     1.73500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.51800e-01     0.00000e+00
    1.73500e+01     1.73600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.49000e-01     0.00000e+00
    1.73600e+01     1.73700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.46300e-01     0.00000e+00
    1.73700e+01     1.73800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.43500e-01     0.00000e+00
    1.73800e+01     1.73900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.40800e-01     0.00000e+00
    1.73900e+01     1.74000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.38100e-01     0.00000e+00
    1.74000e+01     1.74100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.35300e-01     0.00000e+00
    1.74100e+01     1.74200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.33000e-01     0.00000e+00
    1.74200e+01     1.74300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.31100e-01     0.00000e+00
    1.74300e+01     1.74400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.29300e-01     0.00000e+00
    1.74400e+01     1.74500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.27400e-01     0.00000e+00
    1.74500e+01     1.74600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.25600e-01     0.00000e+00
    1.74600e+01     1.74700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.23700e-01     0.00000e+00
    1.74700e+01     1.74800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.21800e-01     0.00000e+00
    1.74800e+01     1.74900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.20000e-01     0.00000e+00
    1.74900e+01     1.75000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.18100e-01     0.00000e+00
    1.75000e+01     1.75100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.16200e-01     0.00000e+00
    1.75100e+01     1.75200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.14400e-01     0.00000e+00
    1.75200e+01     1.75300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.12500e-01     0.00000e+00
    1.75300e+01     1.75400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.10700e-01     0.00000e+00
    1.75400e+01     1.75500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.08800e-01     0.00000e+00
    1.75500e+01     1.75600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.06900e-01     0.00000e+00
    1.75600e+01     1.75700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.05100e-01     0.00000e+00
    1.75700e+01     1.75800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.03200e-01     0.00000e+00
    1.75800e+01     1.75900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.01300e-01     0.00000e+00
    1.75900e+01     1.76000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.99500e-01     0.00000e+00
    1.76000e+01     1.76100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.97600e-01     0.00000e+00
    1.76100e+01     1.76200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.95800e-01     0.00000e+00
    1.76200e+01     1.76300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.93900e-01     0.00000e+00
    1.76300e+01     1.76400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.92000e-01     0.00000e+00
    1.76400e+01     1.76500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.90200e-01     0.00000e+00
    1.76500e+01     1.76600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.88300e-01     0.00000e+00
    1.76600e+01     1.76700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.86400e-01     0.00000e+00
    1.76700e+01     1.76800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.84600e-01     0.00000e+00
    1.76800e+01     1.76900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.82700e-01     0.00000e+00
    1.76900e+01     1.77000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.80900e-01     0.00000e+00
    1.77000e+01     1.77100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.79300e-01     0.00000e+00
    1.77100e+01     1.77200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.77800e-01     0.00000e+00
    1.77200e+01     1.77300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.76400e-01     0.00000e+00
    1.77300e+01     1.77400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.74900e-01     0.00000e+00
    1.77400e+01     1.77500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.73500e-01     0.00000e+00
    1.77500e+01     1.77600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.72000e-01     0.00000e+00
    1.77600e+01     1.77700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.70600e-01     0.00000e+00
    1.77700e+01     1.77800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.69100e-01     0.00000e+00
    1.77800e+01     1.77900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.67700e-01     0.00000e+00
    1.77900e+01     1.78000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.66200e-01     0.00000e+00
    1.78000e+01     1.78100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.64800e-01     0.00000e+00
    1.78100e+01     1.78200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.63300e-01     0.00000e+00
    1.78200e+01     1.78300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.61900e-01     0.00000e+00
    1.78300e+01     1.78400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.60400e-01     0.00000e+00
    1.78400e+01     1.78500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.59000e-01     0.00000e+00
    1.78500e+01     1.78600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.57500e-01     0.00000e+00
    1.78600e+01     1.78700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.56100e-01     0.00000e+00
    1.78700e+01     1.78800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.54600e-01     0.00000e+00
    1.78800e+01     1.78900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.53200e-01     0.00000e+00
    1.78900e+01     1.79000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.51700e-01     0.00000e+00
    1.79000e+01     1.79100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.50300e-01     0.00000e+00
    1.79100e+01     1.79200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.48800e-01     0.00000e+00
    1.79200e+01     1.79300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.47400e-01     0.00000e+00
    1.79300e+01     1.79400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.45900e-01     0.00000e+00
    1.79400e+01     1.79500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.44500e-01     0.00000e+00
    1.79500e+01     1.79600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.43000e-01     0.00000e+00
    1.79600e+01     1.79700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.41600e-01     0.00000e+00
    1.79700e+01     1.79800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.40100e-01     0.00000e+00
    1.79800e+01     1.79900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.38700e-01     0.00000e+00
    1.79900e+01     1.80000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.37300e-01     0.00000e+00
    1.80000e+01     1.80100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.36000e-01     0.00000e+00
    1.80100e+01     1.80200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.34600e-01     0.00000e+00
    1.80200e+01     1.80300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.33300e-01     0.00000e+00
    1.80300e+01     1.80400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.31900e-01     0.00000e+00
    1.80400e+01     1.80500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.30600e-01     0.00000e+00
    1.80500e+01     1.80600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.29200e-01     0.00000e+00
    1.80600e+01     1.80700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.27800e-01     0.00000e+00
    1.80700e+01     1.80800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.26500e-01     0.00000e+00
    1.80800e+01     1.80900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.25100e-01     0.00000e+00
    1.80900e+01     1.81000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.23800e-01     0.00000e+00
    1.81000e+01     1.81100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.22400e-01     0.00000e+00
    1.81100e+01     1.81200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.21100e-01     0.00000e+00
    1.81200e+01     1.81300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.19700e-01     0.00000e+00
    1.81300e+01     1.81400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.18400e-01     0.00000e+00
    1.81400e+01     1.81500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.17000e-01     0.00000e+00
    1.81500e+01     1.81600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.15700e-01     0.00000e+00
    1.81600e+01     1.81700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.14300e-01     0.00000e+00
    1.81700e+01     1.81800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.13000e-01     0.00000e+00
    1.81800e+01     1.81900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.11600e-01     0.00000e+00
    1.81900e+01     1.82000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.10200e-01     0.00000e+00
    1.82000e+01     1.82100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.08900e-01     0.00000e+00
    1.82100e+01     1.82200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.07500e-01     0.00000e+00
    1.82200e+01     1.82300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.06200e-01     0.00000e+00
    1.82300e+01     1.82400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.04800e-01     0.00000e+00
    1.82400e+01     1.82500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.03500e-01     0.00000e+00
    1.82500e+01     1.82600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.02100e-01     0.00000e+00
    1.82600e+01     1.82700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00800e-01     0.00000e+00
    1.82700e+01     1.82800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.99500e-01     0.00000e+00
    1.82800e+01     1.82900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.98400e-01     0.00000e+00
    1.82900e+01     1.83000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.97400e-01     0.00000e+00
    1.83000e+01     1.83100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.96400e-01     0.00000e+00
    1.83100e+01     1.83200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.95400e-01     0.00000e+00
    1.83200e+01     1.83300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.94300e-01     0.00000e+00
    1.83300e+01     1.83400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.93300e-01     0.00000e+00
    1.83400e+01     1.83500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.92300e-01     0.00000e+00
    1.83500e+01     1.83600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.91300e-01     0.00000e+00
    1.83600e+01     1.83700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.90200e-01     0.00000e+00
    1.83700e+01     1.83800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.89200e-01     0.00000e+00
    1.83800e+01     1.83900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.88200e-01     0.00000e+00
    1.83900e+01     1.84000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.87200e-01     0.00000e+00
    1.84000e+01     1.84100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.86100e-01     0.00000e+00
    1.84100e+01     1.84200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.85100e-01     0.00000e+00
    1.84200e+01     1.84300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.84100e-01     0.00000e+00
    1.84300e+01     1.84400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.83100e-01     0.00000e+00
    1.84400e+01     1.84500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.82000e-01     0.00000e+00
    1.84500e+01     1.84600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.81000e-01     0.00000e+00
    1.84600e+01     1.84700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.80000e-01     0.00000e+00
    1.84700e+01     1.84800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.79000e-01     0.00000e+00
    1.84800e+01     1.84900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.77900e-01     0.00000e+00
    1.84900e+01     1.85000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.76900e-01     0.00000e+00
    1.85000e+01     1.85100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.75900e-01     0.00000e+00
    1.85100e+01     1.85200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.74900e-01     0.00000e+00
    1.85200e+01     1.85300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.73800e-01     0.00000e+00
    1.85300e+01     1.85400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.72800e-01     0.00000e+00
    1.85400e+01     1.85500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.71800e-01     0.00000e+00
    1.85500e+01     1.85600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70800e-01     0.00000e+00
    1.85600e+01     1.85700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.69800e-01     0.00000e+00
    1.85700e+01     1.85800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.68900e-01     0.00000e+00
    1.85800e+01     1.85900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.68000e-01     0.00000e+00
    1.85900e+01     1.86000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.67100e-01     0.00000e+00
    1.86000e+01     1.86100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.66200e-01     0.00000e+00
    1.86100e+01     1.86200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.65300e-01     0.00000e+00
    1.86200e+01     1.86300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.64400e-01     0.00000e+00
    1.86300e+01     1.86400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.63500e-01     0.00000e+00
    1.86400e+01     1.86500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.62600e-01     0.00000e+00
    1.86500e+01     1.86600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.61700e-01     0.00000e+00
    1.86600e+01     1.86700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.60800e-01     0.00000e+00
    1.86700e+01     1.86800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.59900e-01     0.00000e+00
    1.86800e+01     1.86900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.59000e-01     0.00000e+00
    1.86900e+01     1.87000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.58100e-01     0.00000e+00
    1.87000e+01     1.87100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.57200e-01     0.00000e+00
    1.87100e+01     1.87200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.56300e-01     0.00000e+00
    1.87200e+01     1.87300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.55400e-01     0.00000e+00
    1.87300e+01     1.87400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.54500e-01     0.00000e+00
    1.87400e+01     1.87500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.53600e-01     0.00000e+00
    1.87500e+01     1.87600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.52700e-01     0.00000e+00
    1.87600e+01     1.87700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.51800e-01     0.00000e+00
    1.87700e+01     1.87800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.50900e-01     0.00000e+00
    1.87800e+01     1.87900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.50000e-01     0.00000e+00
    1.87900e+01     1.88000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.49100e-01     0.00000e+00
    1.88000e+01     1.88100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.48200e-01     0.00000e+00
    1.88100e+01     1.88200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.47300e-01     0.00000e+00
    1.88200e+01     1.88300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.46400e-01     0.00000e+00
    1.88300e+01     1.88400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.45500e-01     0.00000e+00
    1.88400e+01     1.88500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.44600e-01     0.00000e+00
    1.88500e+01     1.88600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.42100e-01     0.00000e+00
    1.88600e+01     1.88700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.38700e-01     0.00000e+00
    1.88700e+01     1.88800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.35300e-01     0.00000e+00
    1.88800e+01     1.88900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.31900e-01     0.00000e+00
    1.88900e+01     1.89000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.28500e-01     0.00000e+00
    1.89000e+01     1.89100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.25000e-01     0.00000e+00
    1.89100e+01     1.89200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21600e-01     0.00000e+00
    1.89200e+01     1.89300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18200e-01     0.00000e+00
    1.89300e+01     1.89400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14800e-01     0.00000e+00
    1.89400e+01     1.89500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11400e-01     0.00000e+00
    1.89500e+01     1.89600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.08000e-01     0.00000e+00
    1.89600e+01     1.89700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.04500e-01     0.00000e+00
    1.89700e+01     1.89800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.01100e-01     0.00000e+00
    1.89800e+01     1.89900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.77100e-02     0.00000e+00
    1.89900e+01     1.90000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.42900e-02     0.00000e+00
    1.90000e+01     1.90100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.08800e-02     0.00000e+00
    1.90100e+01     1.90200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.74600e-02     0.00000e+00
    1.90200e+01     1.90300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.40400e-02     0.00000e+00
    1.90300e+01     1.90400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.06300e-02     0.00000e+00
    1.90400e+01     1.90500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.72100e-02     0.00000e+00
    1.90500e+01     1.90600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.37900e-02     0.00000e+00
    1.90600e+01     1.90700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     7.03800e-02     0.00000e+00
    1.90700e+01     1.90800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.69600e-02     0.00000e+00
    1.90800e+01     1.90900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.35400e-02     0.00000e+00
    1.90900e+01     1.91000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     6.01300e-02     0.00000e+00
    1.91000e+01     1.91100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.67100e-02     0.00000e+00
    1.91100e+01     1.91200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.32900e-02     0.00000e+00
    1.91200e+01     1.91300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.98800e-02     0.00000e+00
    1.91300e+01     1.91400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.64600e-02     0.00000e+00
    1.91400e+01     1.91500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.60600e-02     0.00000e+00
    1.91500e+01     1.91600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.62700e-02     0.00000e+00
    1.91600e+01     1.91700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.64900e-02     0.00000e+00
    1.91700e+01     1.91800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.67000e-02     0.00000e+00
    1.91800e+01     1.91900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.69100e-02     0.00000e+00
    1.91900e+01     1.92000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.71300e-02     0.00000e+00
    1.92000e+01     1.92100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.73400e-02     0.00000e+00
    1.92100e+01     1.92200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.75500e-02     0.00000e+00
    1.92200e+01     1.92300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.77700e-02     0.00000e+00
    1.92300e+01     1.92400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.79800e-02     0.00000e+00
    1.92400e+01     1.92500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.82000e-02     0.00000e+00
    1.92500e+01     1.92600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.84100e-02     0.00000e+00
    1.92600e+01     1.92700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.86200e-02     0.00000e+00
    1.92700e+01     1.92800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.88400e-02     0.00000e+00
    1.92800e+01     1.92900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.90500e-02     0.00000e+00
    1.92900e+01     1.93000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.92600e-02     0.00000e+00
    1.93000e+01     1.93100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.94800e-02     0.00000e+00
    1.93100e+01     1.93200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.96900e-02     0.00000e+00
    1.93200e+01     1.93300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.99100e-02     0.00000e+00
    1.93300e+01     1.93400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.01200e-02     0.00000e+00
    1.93400e+01     1.93500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.03300e-02     0.00000e+00
    1.93500e+01     1.93600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.05500e-02     0.00000e+00
    1.93600e+01     1.93700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.07600e-02     0.00000e+00
    1.93700e+01     1.93800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.09700e-02     0.00000e+00
    1.93800e+01     1.93900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.11900e-02     0.00000e+00
    1.93900e+01     1.94000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.14000e-02     0.00000e+00
    1.94000e+01     1.94100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.16100e-02     0.00000e+00
    1.94100e+01     1.94200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.18300e-02     0.00000e+00
    1.94200e+01     1.94300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.19500e-02     0.00000e+00
    1.94300e+01     1.94400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     5.04300e-02     0.00000e+00
    1.94400e+01     1.94500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.89100e-02     0.00000e+00
    1.94500e+01     1.94600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.74000e-02     0.00000e+00
    1.94600e+01     1.94700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.58800e-02     0.00000e+00
    1.94700e+01     1.94800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.43600e-02     0.00000e+00
    1.94800e+01     1.94900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.28400e-02     0.00000e+00
    1.94900e+01     1.95000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     4.13300e-02     0.00000e+00
    1.95000e+01     1.95100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.98100e-02     0.00000e+00
    1.95100e+01     1.95200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.82900e-02     0.00000e+00
    1.95200e+01     1.95300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.67700e-02     0.00000e+00
    1.95300e+01     1.95400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.52600e-02     0.00000e+00
    1.95400e+01     1.95500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.37400e-02     0.00000e+00
    1.95500e+01     1.95600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.22200e-02     0.00000e+00
    1.95600e+01     1.95700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     3.07000e-02     0.00000e+00
    1.95700e+01     1.95800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.91900e-02     0.00000e+00
    1.95800e+01     1.95900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.76700e-02     0.00000e+00
    1.95900e+01     1.96000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.61500e-02     0.00000e+00
    1.96000e+01     1.96100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.46300e-02     0.00000e+00
    1.96100e+01     1.96200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.31200e-02     0.00000e+00
    1.96200e+01     1.96300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.16000e-02     0.00000e+00
    1.96300e+01     1.96400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     2.00800e-02     0.00000e+00
    1.96400e+01     1.96500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.85600e-02     0.00000e+00
    1.96500e+01     1.96600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.70500e-02     0.00000e+00
    1.96600e+01     1.96700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.55300e-02     0.00000e+00
    1.96700e+01     1.96800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.40100e-02     0.00000e+00
    1.96800e+01     1.96900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24900e-02     0.00000e+00
    1.96900e+01     1.97000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.09800e-02     0.00000e+00
    1.97000e+01     1.97100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.46000e-03     0.00000e+00
    1.97100e+01     1.97200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.40200e-03     0.00000e+00
    1.97200e+01     1.97300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.54700e-03     0.00000e+00
    1.97300e+01     1.97400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.69100e-03     0.00000e+00
    1.97400e+01     1.97500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.83500e-03     0.00000e+00
    1.97500e+01     1.97600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     8.97900e-03     0.00000e+00
    1.97600e+01     1.97700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.12300e-03     0.00000e+00
    1.97700e+01     1.97800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.26800e-03     0.00000e+00
    1.97800e+01     1.97900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.41200e-03     0.00000e+00
    1.97900e+01     1.98000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.55600e-03     0.00000e+00
    1.98000e+01     1.98100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.70000e-03     0.00000e+00
    1.98100e+01     1.98200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.84400e-03     0.00000e+00
    1.98200e+01     1.98300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     9.98800e-03     0.00000e+00
    1.98300e+01     1.98400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.01300e-02     0.00000e+00
    1.98400e+01     1.98500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.02800e-02     0.00000e+00
    1.98500e+01     1.98600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.04200e-02     0.00000e+00
    1.98600e+01     1.98700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.05700e-02     0.00000e+00
    1.98700e+01     1.98800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.07100e-02     0.00000e+00
    1.98800e+01     1.98900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.08500e-02     0.00000e+00
    1.98900e+01     1.99000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.10000e-02     0.00000e+00
    1.99000e+01     1.99100e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.11400e-02     0.00000e+00
    1.99100e+01     1.99200e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.12900e-02     0.00000e+00
    1.99200e+01     1.99300e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.14300e-02     0.00000e+00
    1.99300e+01     1.99400e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.15700e-02     0.00000e+00
    1.99400e+01     1.99500e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.17200e-02     0.00000e+00
    1.99500e+01     1.99600e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.18600e-02     0.00000e+00
    1.99600e+01     1.99700e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.20100e-02     0.00000e+00
    1.99700e+01     1.99800e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.21500e-02     0.00000e+00
    1.99800e+01     1.99900e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.23000e-02     0.00000e+00
    1.99900e+01     2.00000e+01     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     0.00000e+00     1.24400e-02     0.00000e+00

